Spin--spin interaction and magnetic Feshbach resonances in collisions of high-spin atoms with closed-shell atoms

We investigate interactions and ultracold collisions of high-spin but spherical atoms with closed-shell atoms, focussing on the example of Cr with Yb. Such a combination has only one potential energy curve but gives rise to a substantial intra-atomic spin--spin interaction, which causes Feshbach resonances due to rotationally excited states. We find such resonances are guaranteed below 250 G and can reach widths of 10s of G in favorable circumstances. We study the effect of hyperfine structure, which can create additional wide resonances at low fields. Finally, we consider isotopic substitution and show that for any realistic potential it is very likely at least one combination of commonly used isotopes will have resonances with experimentally favorable properties. Thus, this is a promising system for both molecule formation and studying quantum mixtures including dipolar species.

==> anc/52_170_resonances.txt <==
# Supplemental Material for:
# Spin-spin interaction and magnetic Feshbach resonances in collisions of high-spin atoms with closed-shell atoms
# By Matthew D. Frye, Piort S. Zuchowski, and Michal Tomza
#
# Resonance parameters calculated for 52Cr+170Yb, as detailed in main text.
# Columns are:
#  1. Index of potential
#  2. Scaling parameter of potential
#  3. Depth D_e of potential, in cm^-1
#  4. Index of bound state causing resonance
#  5. Resonance position B_res, in G
#  6. Resonance width Delta, in G
#  7. Resonance background scattering length, in a_0
#  8. Normalised resonance width \bar{Delta}, in G
#
   0  0.9633  2757.19  291 460.15 -6.77e-01 -2.34e+01  1.53e-01
   0  0.9633  2757.19  292  60.65 -6.54e-01 -2.35e+01  1.48e-01
   0  0.9633  2757.19  293  29.84 -1.46e-01 -2.32e+01  3.27e-02
   1  0.9636  2758.12  291 468.05 -6.09e-01 -2.89e+01  1.70e-01
   1  0.9636  2758.12  292  63.81 -5.97e-01 -2.91e+01  1.67e-01
   1  0.9636  2758.12  293  31.41 -1.33e-01 -2.87e+01  3.69e-02
   2  0.9639  2759.05  291 476.05 -5.62e-01 -3.50e+01  1.90e-01
   2  0.9639  2759.05  292  67.05 -5.60e-01 -3.52e+01  1.90e-01
   2  0.9639  2759.05  293  33.02 -1.24e-01 -3.48e+01  4.18e-02
   3  0.9643  2759.99  291 484.12 -5.31e-01 -4.18e+01  2.14e-01
   3  0.9643  2759.99  292  70.39 -5.37e-01 -4.20e+01  2.17e-01
   3  0.9643  2759.99  293  34.67 -1.19e-01 -4.16e+01  4.77e-02
   4  0.9646  2760.92  291 492.29 -5.11e-01 -4.94e+01  2.43e-01
   4  0.9646  2760.92  292  73.80 -5.24e-01 -4.96e+01  2.50e-01
   4  0.9646  2760.92  293  36.36 -1.16e-01 -4.92e+01  5.49e-02
   5  0.9649  2761.85  291 500.54 -5.00e-01 -5.79e+01  2.79e-01
   5  0.9649  2761.85  292  77.31 -5.20e-01 -5.81e+01  2.91e-01
   5  0.9649  2761.85  293  38.10 -1.15e-01 -5.77e+01  6.38e-02
   6  0.9652  2762.78  291 508.88 -4.96e-01 -6.77e+01  3.24e-01
   6  0.9652  2762.78  292  80.90 -5.23e-01 -6.79e+01  3.42e-01
   6  0.9652  2762.78  293  39.88 -1.15e-01 -6.74e+01  7.48e-02
   7  0.9656  2763.72  291 517.30 -4.99e-01 -7.89e+01  3.80e-01
   7  0.9656  2763.72  292  84.58 -5.34e-01 -7.92e+01  4.07e-01
   7  0.9656  2763.72  293  41.71 -1.17e-01 -7.86e+01  8.88e-02
   8  0.9659  2764.65  291 525.82 -5.10e-01 -9.20e+01  4.52e-01
   8  0.9659  2764.65  292  88.36 -5.52e-01 -9.23e+01  4.91e-01
   8  0.9659  2764.65  293  43.58 -1.21e-01 -9.17e+01  1.07e-01
   9  0.9662  2765.58  291 534.43 -5.27e-01 -1.08e+02  5.46e-01
   9  0.9662  2765.58  292  92.22 -5.78e-01 -1.08e+02  6.01e-01
   9  0.9662  2765.58  293  45.49 -1.27e-01 -1.07e+02  1.31e-01
  10  0.9665  2766.52  291 543.13 -5.54e-01 -1.26e+02  6.74e-01
  10  0.9665  2766.52  292  96.19 -6.15e-01 -1.27e+02  7.51e-01
  10  0.9665  2766.52  293  47.45 -1.34e-01 -1.26e+02  1.63e-01
  11  0.9669  2767.45  291 551.92 -5.91e-01 -1.50e+02  8.52e-01
  11  0.9669  2767.45  292 100.24 -6.64e-01 -1.50e+02  9.60e-01
  11  0.9669  2767.45  293  49.46 -1.45e-01 -1.49e+02  2.08e-01
  12  0.9672  2768.38  291 560.81 -6.43e-01 -1.79e+02  1.11e+00
  12  0.9672  2768.38  292 104.40 -7.32e-01 -1.80e+02  1.27e+00
  12  0.9672  2768.38  293  51.51 -1.60e-01 -1.78e+02  2.74e-01
  13  0.9675  2769.32  291 569.80 -7.16e-01 -2.17e+02  1.50e+00
  13  0.9675  2769.32  292 108.67 -8.24e-01 -2.18e+02  1.73e+00
  13  0.9675  2769.32  293  53.62 -1.79e-01 -2.16e+02  3.74e-01
  14  0.9678  2770.25  291 578.89 -8.21e-01 -2.70e+02  2.14e+00
  14  0.9678  2770.25  292 113.05 -9.56e-01 -2.72e+02  2.50e+00
  14  0.9678  2770.25  293  55.77 -2.08e-01 -2.69e+02  5.39e-01
  15  0.9682  2771.18  291 588.11 -9.79e-01 -3.48e+02  3.28e+00
  15  0.9682  2771.18  292 117.55 -1.15e+00 -3.50e+02  3.89e+00
  15  0.9682  2771.18  293  57.98 -2.50e-01 -3.46e+02  8.34e-01
  16  0.9685  2772.11  291 597.46 -1.24e+00 -4.72e+02  5.64e+00
  16  0.9685  2772.11  292 122.22 -1.48e+00 -4.75e+02  6.77e+00
  16  0.9685  2772.11  293  60.25 -3.20e-01 -4.69e+02  1.44e+00
  17  0.9688  2773.05  291 607.04 -1.74e+00 -7.05e+02  1.18e+01
  17  0.9688  2773.05  292 127.14 -2.10e+00 -7.11e+02  1.44e+01
  17  0.9688  2773.05  293  62.60 -4.51e-01 -6.98e+02  3.03e+00
  18  0.9691  2773.98  291 617.12 -3.02e+00 -1.30e+03  3.79e+01
  18  0.9691  2773.98  292 132.68 -3.71e+00 -1.32e+03  4.72e+01
  18  0.9691  2773.98  293  65.11 -7.86e-01 -1.28e+03  9.70e+00
  19  0.9695  2774.91  291 632.22 -1.37e+01 -6.19e+03  8.15e+02
  19  0.9695  2774.91  292 144.87 -1.78e+01 -6.50e+03  1.12e+03
  19  0.9695  2774.91  293  68.86 -3.41e+00 -5.70e+03  1.87e+02
  20  0.9698  2775.85  292 631.90  5.10e+00  2.45e+03  1.20e+02
  20  0.9698  2775.85  293 137.13  6.16e+00  2.39e+03  1.42e+02
  20  0.9698  2775.85  294  68.75  1.41e+00  2.52e+03  3.43e+01
  21  0.9701  2776.78  292 643.16  2.10e+00  1.06e+03  2.15e+01
  21  0.9701  2776.78  293 144.00  2.60e+00  1.05e+03  2.63e+01
  21  0.9701  2776.78  294  71.67  5.79e-01  1.07e+03  5.98e+00
  22  0.9704  2777.71  292 653.35  1.31e+00  6.90e+02  8.71e+00
  22  0.9704  2777.71  293 149.59  1.64e+00  6.86e+02  1.09e+01
  22  0.9704  2777.71  294  74.31  3.63e-01  6.95e+02  2.43e+00
  23  0.9708  2778.64  292 663.41  9.44e-01  5.19e+02  4.72e+00
  23  0.9708  2778.64  293 155.01  1.20e+00  5.17e+02  5.96e+00
  23  0.9708  2778.64  294  76.94  2.63e-01  5.21e+02  1.32e+00
  24  0.9711  2779.58  292 673.47  7.35e-01  4.20e+02  2.97e+00
  24  0.9711  2779.58  293 160.43  9.42e-01  4.18e+02  3.80e+00
  24  0.9711  2779.58  294  79.60  2.07e-01  4.21e+02  8.39e-01
  25  0.9714  2780.51  292 683.60  6.01e-01  3.55e+02  2.05e+00
  25  0.9714  2780.51  293 165.90  7.77e-01  3.54e+02  2.65e+00
  25  0.9714  2780.51  294  82.30  1.70e-01  3.56e+02  5.84e-01
  26  0.9718  2781.44  292 693.79  5.07e-01  3.09e+02  1.51e+00
  26  0.9718  2781.44  293 171.45  6.61e-01  3.09e+02  1.97e+00
  26  0.9718  2781.44  294  85.04  1.45e-01  3.10e+02  4.33e-01
  27  0.9721  2782.38  292 704.07  4.38e-01  2.75e+02  1.16e+00
  27  0.9721  2782.38  293 177.09  5.77e-01  2.75e+02  1.53e+00
  27  0.9721  2782.38  294  87.83  1.26e-01  2.76e+02  3.36e-01
  28  0.9724  2783.31  292 714.43  3.86e-01  2.49e+02  9.26e-01
  28  0.9724  2783.31  293 182.82  5.13e-01  2.49e+02  1.23e+00
  28  0.9724  2783.31  294  90.67  1.12e-01  2.49e+02  2.70e-01
  29  0.9727  2784.24  292 724.88  3.45e-01  2.28e+02  7.58e-01
  29  0.9727  2784.24  293 188.66  4.62e-01  2.28e+02  1.01e+00
  29  0.9727  2784.24  294  93.57  1.01e-01  2.28e+02  2.22e-01
  30  0.9731  2785.17  292 735.43  3.12e-01  2.11e+02  6.34e-01
  30  0.9731  2785.17  293 194.59  4.22e-01  2.10e+02  8.55e-01
  30  0.9731  2785.17  294  96.51  9.23e-02  2.11e+02  1.88e-01
  31  0.9734  2786.11  292 746.06  2.86e-01  1.96e+02  5.40e-01
  31  0.9734  2786.11  293 200.62  3.89e-01  1.96e+02  7.35e-01
  31  0.9734  2786.11  294  99.51  8.50e-02  1.97e+02  1.61e-01
  32  0.9737  2787.04  292 756.80  2.63e-01  1.84e+02  4.67e-01
  32  0.9737  2787.04  293 206.77  3.61e-01  1.84e+02  6.41e-01
  32  0.9737  2787.04  294 102.56  7.91e-02  1.84e+02  1.40e-01
  33  0.9740  2787.97  292 767.62  2.45e-01  1.74e+02  4.10e-01
  33  0.9740  2787.97  293 213.01  3.39e-01  1.73e+02  5.66e-01
  33  0.9740  2787.97  294 105.66  7.41e-02  1.74e+02  1.24e-01
  34  0.9744  2788.91  292 778.55  2.29e-01  1.64e+02  3.63e-01
  34  0.9744  2788.91  293 219.37  3.19e-01  1.64e+02  5.05e-01
  34  0.9744  2788.91  294 108.82  6.98e-02  1.65e+02  1.11e-01
  35  0.9747  2789.84  292 789.57  2.16e-01  1.56e+02  3.25e-01
  35  0.9747  2789.84  293 225.84  3.03e-01  1.56e+02  4.56e-01
  35  0.9747  2789.84  294 112.04  6.63e-02  1.56e+02  9.99e-02
  36  0.9750  2790.77  293 232.41  2.89e-01  1.49e+02  4.14e-01
  36  0.9750  2790.77  294 115.31  6.32e-02  1.49e+02  9.09e-02
  37  0.9753  2791.70  293 239.10  2.76e-01  1.43e+02  3.80e-01
  37  0.9753  2791.70  294 118.63  6.06e-02  1.43e+02  8.33e-02
  38  0.9757  2792.64  293 245.90  2.66e-01  1.37e+02  3.50e-01
  38  0.9757  2792.64  294 122.01  5.83e-02  1.37e+02  7.70e-02
  39  0.9760  2793.57  293 252.81  2.57e-01  1.31e+02  3.25e-01
  39  0.9760  2793.57  294 125.45  5.64e-02  1.32e+02  7.15e-02
  40  0.9763  2794.50  293 259.83  2.49e-01  1.27e+02  3.04e-01
  40  0.9763  2794.50  294 128.95  5.48e-02  1.27e+02  6.68e-02
  41  0.9766  2795.44  293 266.98  2.42e-01  1.22e+02  2.85e-01
  41  0.9766  2795.44  294 132.50  5.33e-02  1.22e+02  6.28e-02
  42  0.9770  2796.37  293 274.23  2.37e-01  1.18e+02  2.69e-01
  42  0.9770  2796.37  294 136.11  5.21e-02  1.18e+02  5.93e-02
  43  0.9773  2797.30  293 281.61  2.32e-01  1.14e+02  2.55e-01
  43  0.9773  2797.30  294 139.78  5.11e-02  1.14e+02  5.63e-02
  44  0.9776  2798.23  293 289.10  2.28e-01  1.11e+02  2.42e-01
  44  0.9776  2798.23  294 143.50  5.03e-02  1.11e+02  5.36e-02
  45  0.9779  2799.17  293 296.71  2.24e-01  1.07e+02  2.31e-01
  45  0.9779  2799.17  294 147.29  4.96e-02  1.07e+02  5.13e-02
  46  0.9783  2800.10  293 304.44  2.21e-01  1.04e+02  2.22e-01
  46  0.9783  2800.10  294 151.14  4.91e-02  1.04e+02  4.92e-02
  47  0.9786  2801.03  293 312.29  2.19e-01  1.01e+02  2.13e-01
  47  0.9786  2801.03  294 155.05  4.87e-02  1.01e+02  4.74e-02
  48  0.9789  2801.97  293 320.26  2.18e-01  9.81e+01  2.06e-01
  48  0.9789  2801.97  294 159.01  4.85e-02  9.82e+01  4.59e-02
  49  0.9792  2802.90  293 328.35  2.16e-01  9.54e+01  1.99e-01
  49  0.9792  2802.90  294 163.04  4.84e-02  9.54e+01  4.45e-02
  50  0.9796  2803.83  293 336.57  2.16e-01  9.28e+01  1.93e-01
  50  0.9796  2803.83  294 167.13  4.84e-02  9.28e+01  4.33e-02
  51  0.9799  2804.77  293 344.91  2.16e-01  9.03e+01  1.88e-01
  51  0.9799  2804.77  294 171.28  4.85e-02  9.04e+01  4.23e-02
  52  0.9802  2805.70  293 353.37  2.16e-01  8.79e+01  1.83e-01
  52  0.9802  2805.70  294 175.50  4.88e-02  8.80e+01  4.14e-02
  53  0.9806  2806.63  293 361.96  2.17e-01  8.56e+01  1.79e-01
  53  0.9806  2806.63  294 179.77  4.92e-02  8.57e+01  4.06e-02
  54  0.9809  2807.56  293 370.68  2.18e-01  8.34e+01  1.75e-01
  54  0.9809  2807.56  294 184.11  4.98e-02  8.35e+01  4.00e-02
  55  0.9812  2808.50  293 379.52  2.19e-01  8.13e+01  1.72e-01
  55  0.9812  2808.50  294 188.51  5.04e-02  8.13e+01  3.95e-02
  56  0.9815  2809.43  293 388.49  2.21e-01  7.92e+01  1.69e-01
  56  0.9815  2809.43  294 192.98  5.13e-02  7.92e+01  3.91e-02
  57  0.9819  2810.36  293 397.59  2.24e-01  7.72e+01  1.67e-01
  57  0.9819  2810.36  294 197.51  5.23e-02  7.72e+01  3.89e-02
  58  0.9822  2811.30  293 406.82  2.27e-01  7.52e+01  1.64e-01
  58  0.9822  2811.30  294 202.11  5.35e-02  7.52e+01  3.88e-02
  59  0.9825  2812.23  293 416.18  2.30e-01  7.33e+01  1.62e-01
  59  0.9825  2812.23  294 206.77  5.49e-02  7.33e+01  3.88e-02
  60  0.9828  2813.16  293 425.68  2.33e-01  7.14e+01  1.61e-01
  60  0.9828  2813.16  294 211.50  5.66e-02  7.14e+01  3.89e-02
  61  0.9832  2814.09  293 435.30  2.37e-01  6.95e+01  1.59e-01
  61  0.9832  2814.09  294 216.30  5.86e-02  6.96e+01  3.93e-02
  62  0.9835  2815.03  293 445.07  2.41e-01  6.77e+01  1.57e-01
  62  0.9835  2815.03  294 221.16  6.11e-02  6.77e+01  3.98e-02
  63  0.9838  2815.96  293 454.96  2.45e-01  6.59e+01  1.55e-01
  63  0.9838  2815.96  294 226.09  6.41e-02  6.59e+01  4.07e-02
  64  0.9841  2816.89  293 465.00  2.48e-01  6.41e+01  1.53e-01
  64  0.9841  2816.89  294 231.10  6.80e-02  6.41e+01  4.20e-02
  65  0.9845  2817.83  293 475.19  2.50e-01  6.23e+01  1.50e-01
  65  0.9845  2817.83  294 236.18  7.34e-02  6.23e+01  4.41e-02
  66  0.9848  2818.76  293 485.53  2.47e-01  6.05e+01  1.44e-01
  66  0.9848  2818.76  294 241.34  8.17e-02  6.05e+01  4.76e-02
  67  0.9851  2819.69  293 496.07  2.34e-01  5.86e+01  1.32e-01
  67  0.9851  2819.69  294 246.62  9.78e-02  5.86e+01  5.52e-02
  68  0.9854  2820.62  293 506.99  1.72e-01  5.63e+01  9.34e-02
  68  0.9854  2820.62  294 252.15  1.53e-01  5.63e+01  8.31e-02
  69  0.9858  2821.56  294 512.04  2.57e+00  6.33e+01  1.57e+00
  69  0.9858  2821.56  295 253.07  5.05e-01  6.35e+01  3.09e-01
  69  0.9858  2821.56  296   0.12  1.62e-01  5.51e+01  8.60e-02
  70  0.9861  2822.49  294 527.33  4.96e-01  5.48e+01  2.62e-01
  70  0.9861  2822.49  295 261.96  2.45e-02  5.48e+01  1.29e-02
  70  0.9861  2822.49  296   1.41  3.48e-02  5.44e+01  1.83e-02
  70  0.9861  2822.49  297   0.46  8.93e-03  5.58e+01  4.80e-03
  71  0.9864  2823.42  294 538.56  4.42e-01  5.27e+01  2.24e-01
  71  0.9864  2823.42  295 267.62  4.56e-02  5.27e+01  2.31e-02
  71  0.9864  2823.42  296   2.39  3.35e-02  5.24e+01  1.69e-02
  71  0.9864  2823.42  297   0.96  9.83e-03  5.33e+01  5.04e-03
  72  0.9867  2824.36  294 549.77  4.36e-01  5.08e+01  2.14e-01
  72  0.9867  2824.36  295 273.23  5.69e-02  5.08e+01  2.79e-02
  72  0.9867  2824.36  296   3.42  3.59e-02  5.06e+01  1.75e-02
  72  0.9867  2824.36  297   1.48  1.03e-02  5.13e+01  5.10e-03
  73  0.9871  2825.29  294 561.08  4.45e-01  4.90e+01  2.10e-01
  73  0.9871  2825.29  295 278.87  6.52e-02  4.91e+01  3.08e-02
  73  0.9871  2825.29  296   4.52  3.93e-02  4.89e+01  1.85e-02
  73  0.9871  2825.29  297   2.03  1.09e-02  4.94e+01  5.19e-03
  74  0.9874  2826.22  294 572.51  4.62e-01  4.72e+01  2.10e-01
  74  0.9874  2826.22  295 284.57  7.25e-02  4.73e+01  3.30e-02
  74  0.9874  2826.22  296   5.68  4.33e-02  4.71e+01  1.97e-02
  74  0.9874  2826.22  297   2.61  1.16e-02  4.76e+01  5.34e-03
  75  0.9877  2827.15  294 584.08  4.84e-01  4.55e+01  2.12e-01
  75  0.9877  2827.15  295 290.34  7.96e-02  4.55e+01  3.49e-02
  75  0.9877  2827.15  296   6.91  4.78e-02  4.54e+01  2.09e-02
  75  0.9877  2827.15  297   3.22  1.25e-02  4.58e+01  5.52e-03
  76  0.9880  2828.09  294 595.78  5.12e-01  4.37e+01  2.15e-01
  76  0.9880  2828.09  295 296.17  8.69e-02  4.37e+01  3.66e-02
  76  0.9880  2828.09  296   8.21  5.30e-02  4.36e+01  2.23e-02
  76  0.9880  2828.09  297   3.86  1.36e-02  4.39e+01  5.74e-03
  77  0.9884  2829.02  294 607.63  5.44e-01  4.19e+01  2.19e-01
  77  0.9884  2829.02  295 302.08  9.47e-02  4.19e+01  3.82e-02
  77  0.9884  2829.02  296   9.57  5.88e-02  4.18e+01  2.37e-02
  77  0.9884  2829.02  297   4.53  1.48e-02  4.21e+01  6.00e-03
  78  0.9887  2829.95  294 619.62  5.82e-01  4.00e+01  2.24e-01
  78  0.9887  2829.95  295 308.05  1.03e-01  4.01e+01  3.99e-02
  78  0.9887  2829.95  296  10.99  6.55e-02  4.00e+01  2.52e-02
  78  0.9887  2829.95  297   5.24  1.62e-02  4.03e+01  6.29e-03
  79  0.9890  2830.89  294 631.75  6.26e-01  3.82e+01  2.30e-01
  79  0.9890  2830.89  295 314.10  1.13e-01  3.82e+01  4.15e-02
  79  0.9890  2830.89  296  12.49  7.32e-02  3.81e+01  2.69e-02
  79  0.9890  2830.89  297   5.98  1.79e-02  3.84e+01  6.60e-03
  80  0.9894  2831.82  294 644.03  6.78e-01  3.63e+01  2.37e-01
  80  0.9894  2831.82  295 320.22  1.24e-01  3.63e+01  4.33e-02
  80  0.9894  2831.82  296  14.04  8.21e-02  3.62e+01  2.87e-02
  80  0.9894  2831.82  297   6.75  1.98e-02  3.65e+01  6.96e-03
  81  0.9897  2832.75  294 656.46  7.39e-01  3.44e+01  2.45e-01
  81  0.9897  2832.75  295 326.41  1.36e-01  3.44e+01  4.51e-02
  81  0.9897  2832.75  296  15.67  9.25e-02  3.43e+01  3.06e-02
  81  0.9897  2832.75  297   7.55  2.21e-02  3.45e+01  7.35e-03
  82  0.9900  2833.68  294 669.04  8.12e-01  3.24e+01  2.53e-01
  82  0.9900  2833.68  295 332.67  1.51e-01  3.24e+01  4.71e-02
  82  0.9900  2833.68  296  17.36  1.05e-01  3.23e+01  3.26e-02
  82  0.9900  2833.68  297   8.39  2.48e-02  3.26e+01  7.77e-03
  83  0.9903  2834.62  294 681.76  8.99e-01  3.04e+01  2.63e-01
  83  0.9903  2834.62  295 339.01  1.68e-01  3.04e+01  4.93e-02
  83  0.9903  2834.62  296  19.11  1.20e-01  3.03e+01  3.49e-02
  83  0.9903  2834.62  297   9.26  2.80e-02  3.05e+01  8.24e-03
  84  0.9907  2835.55  294 694.64  1.00e+00  2.83e+01  2.73e-01
  84  0.9907  2835.55  295 345.43  1.89e-01  2.83e+01  5.16e-02
  84  0.9907  2835.55  296  20.94  1.37e-01  2.82e+01  3.73e-02
  84  0.9907  2835.55  297  10.16  3.20e-02  2.84e+01  8.76e-03
  85  0.9910  2836.48  294 707.66  1.13e+00  2.61e+01  2.85e-01
  85  0.9910  2836.48  295 351.92  2.15e-01  2.62e+01  5.41e-02
  85  0.9910  2836.48  296  22.83  1.59e-01  2.61e+01  4.00e-02
  85  0.9910  2836.48  297  11.10  3.68e-02  2.63e+01  9.32e-03
  86  0.9913  2837.42  294 720.84  1.29e+00  2.39e+01  2.98e-01
  86  0.9913  2837.42  295 358.48  2.47e-01  2.39e+01  5.69e-02
  86  0.9913  2837.42  296  24.79  1.87e-01  2.38e+01  4.29e-02
  86  0.9913  2837.42  297  12.07  4.29e-02  2.41e+01  9.95e-03
  87  0.9916  2838.35  294 734.17  1.50e+00  2.16e+01  3.13e-01
  87  0.9916  2838.35  295 365.12  2.87e-01  2.16e+01  5.99e-02
  87  0.9916  2838.35  296  26.82  2.22e-01  2.15e+01  4.62e-02
  87  0.9916  2838.35  297  13.07  5.07e-02  2.18e+01  1.06e-02
  88  0.9920  2839.28  294 747.65  1.78e+00  1.92e+01  3.29e-01
  88  0.9920  2839.28  295 371.84  3.41e-01  1.92e+01  6.32e-02
  88  0.9920  2839.28  296  28.93  2.69e-01  1.92e+01  4.97e-02
  88  0.9920  2839.28  297  14.11  6.11e-02  1.94e+01  1.14e-02
  89  0.9923  2840.22  294 761.29  2.15e+00  1.67e+01  3.47e-01
  89  0.9923  2840.22  295 378.63  4.14e-01  1.68e+01  6.69e-02
  89  0.9923  2840.22  296  31.10  3.34e-01  1.67e+01  5.36e-02
  89  0.9923  2840.22  297  15.19  7.53e-02  1.69e+01  1.22e-02
  90  0.9926  2841.15  294 775.09  2.69e+00  1.41e+01  3.66e-01
  90  0.9926  2841.15  295 385.50  5.20e-01  1.42e+01  7.09e-02
  90  0.9926  2841.15  296  33.35  4.28e-01  1.41e+01  5.80e-02
  90  0.9926  2841.15  297  16.30  9.58e-02  1.43e+01  1.32e-02
  91  0.9929  2842.08  294 789.04  3.53e+00  1.14e+01  3.89e-01
  91  0.9929  2842.08  295 392.45  6.84e-01  1.14e+01  7.55e-02
  91  0.9929  2842.08  296  35.66  5.74e-01  1.14e+01  6.28e-02
  91  0.9929  2842.08  297  17.45  1.28e-01  1.16e+01  1.42e-02
  92  0.9933  2843.01  295 399.48  9.73e-01  8.59e+00  8.05e-02
  92  0.9933  2843.01  296  38.06  8.34e-01  8.50e+00  6.83e-02
  92  0.9933  2843.01  297  18.64  1.84e-01  8.72e+00  1.54e-02
  93  0.9936  2843.95  295 406.58  1.60e+00  5.58e+00  8.62e-02
  93  0.9936  2843.95  296  40.52  1.41e+00  5.48e+00  7.44e-02
  93  0.9936  2843.95  297  19.86  3.04e-01  5.71e+00  1.67e-02
  94  0.9939  2844.88  295 413.77  4.01e+00  2.40e+00  9.25e-02
  94  0.9939  2844.88  296  43.06  3.67e+00  2.30e+00  8.13e-02
  94  0.9939  2844.88  297  21.12  7.47e-01  2.53e+00  1.82e-02
  95  0.9942  2845.81  295 421.03 -1.05e+01 -9.83e-01  9.97e-02
  95  0.9942  2845.81  296  45.68 -8.54e+00 -1.08e+00  8.90e-02
  95  0.9942  2845.81  297  22.41 -2.47e+00 -8.35e-01  1.99e-02
  96  0.9946  2846.75  295 428.38 -2.44e+00 -4.59e+00  1.08e-01
  96  0.9946  2846.75  296  48.37 -2.17e+00 -4.69e+00  9.79e-02
  96  0.9946  2846.75  297  23.74 -5.11e-01 -4.44e+00  2.19e-02
  97  0.9949  2847.68  295 435.80 -1.44e+00 -8.44e+00  1.17e-01
  97  0.9949  2847.68  296  51.14 -1.31e+00 -8.55e+00  1.08e-01
  97  0.9949  2847.68  297  25.12 -3.01e-01 -8.29e+00  2.41e-02
  98  0.9952  2848.61  295 443.30 -1.05e+00 -1.26e+01  1.28e-01
  98  0.9952  2848.61  296  53.98 -9.79e-01 -1.27e+01  1.20e-01
  98  0.9952  2848.61  297  26.53 -2.22e-01 -1.24e+01  2.66e-02
  99  0.9955  2849.54  295 450.89 -8.52e-01 -1.71e+01  1.40e-01
  99  0.9955  2849.54  296  56.91 -8.05e-01 -1.72e+01  1.33e-01
  99  0.9955  2849.54  297  27.98 -1.82e-01 -1.69e+01  2.96e-02


==> anc/52_174_resonances.txt <==
# Supplemental Material for:
# Spin-spin interaction and magnetic Feshbach resonances in collisions of high-spin atoms with closed-shell atoms
# By Matthew D. Frye, Piort S. Zuchowski, and Michal Tomza
#
# Resonance parameters calculated for 52Cr+174Yb, as detailed in main text.
# Columns are:
#  1. Index of potential
#  2. Scaling parameter of potential
#  3. Depth D_e of potential, in cm^-1
#  4. Index of bound state causing resonance
#  5. Resonance position B_res, in G
#  6. Resonance width Delta, in G
#  7. Resonance background scattering length, in a_0
#  8. Normalised resonance width \bar{Delta}, in G
#
   0  0.9633  2757.19  292 623.27  7.32e+00  3.52e+03  2.49e+02
   0  0.9633  2757.19  293 133.49  8.74e+00  3.40e+03  2.86e+02
   0  0.9633  2757.19  294  67.29  2.05e+00  3.66e+03  7.24e+01
   1  0.9636  2758.12  292 635.52  2.39e+00  1.21e+03  2.78e+01
   1  0.9636  2758.12  293 141.50  2.94e+00  1.19e+03  3.39e+01
   1  0.9636  2758.12  294  70.49  6.58e-01  1.22e+03  7.75e+00
   2  0.9639  2759.05  292 645.76  1.41e+00  7.45e+02  1.01e+01
   2  0.9639  2759.05  293 147.18  1.76e+00  7.40e+02  1.26e+01
   2  0.9639  2759.05  294  73.14  3.90e-01  7.50e+02  2.82e+00
   3  0.9643  2759.99  292 655.81  9.91e-01  5.47e+02  5.22e+00
   3  0.9643  2759.99  293 152.60  1.25e+00  5.44e+02  6.57e+00
   3  0.9643  2759.99  294  75.76  2.76e-01  5.49e+02  1.46e+00
   4  0.9646  2760.92  292 665.85  7.61e-01  4.36e+02  3.20e+00
   4  0.9646  2760.92  293 158.00  9.73e-01  4.35e+02  4.08e+00
   4  0.9646  2760.92  294  78.40  2.14e-01  4.38e+02  9.01e-01
   5  0.9649  2761.85  292 675.93  6.16e-01  3.66e+02  2.17e+00
   5  0.9649  2761.85  293 163.45  7.95e-01  3.65e+02  2.80e+00
   5  0.9649  2761.85  294  81.09  1.74e-01  3.67e+02  6.16e-01
   6  0.9652  2762.78  292 686.09  5.17e-01  3.17e+02  1.58e+00
   6  0.9652  2762.78  293 168.98  6.73e-01  3.16e+02  2.05e+00
   6  0.9652  2762.78  294  83.82  1.47e-01  3.18e+02  4.51e-01
   7  0.9656  2763.72  292 696.33  4.44e-01  2.81e+02  1.20e+00
   7  0.9656  2763.72  293 174.59  5.84e-01  2.81e+02  1.58e+00
   7  0.9656  2763.72  294  86.59  1.28e-01  2.82e+02  3.47e-01
   8  0.9659  2764.65  292 706.66  3.90e-01  2.53e+02  9.52e-01
   8  0.9659  2764.65  293 180.29  5.17e-01  2.53e+02  1.26e+00
   8  0.9659  2764.65  294  89.42  1.13e-01  2.54e+02  2.77e-01
   9  0.9662  2765.58  292 717.07  3.48e-01  2.31e+02  7.75e-01
   9  0.9662  2765.58  293 186.10  4.65e-01  2.31e+02  1.04e+00
   9  0.9662  2765.58  294  92.30  1.02e-01  2.32e+02  2.27e-01
  10  0.9665  2766.52  292 727.58  3.14e-01  2.14e+02  6.46e-01
  10  0.9665  2766.52  293 192.00  4.23e-01  2.13e+02  8.70e-01
  10  0.9665  2766.52  294  95.23  9.25e-02  2.14e+02  1.91e-01
  11  0.9669  2767.45  292 738.18  2.86e-01  1.99e+02  5.48e-01
  11  0.9669  2767.45  293 198.01  3.89e-01  1.98e+02  7.44e-01
  11  0.9669  2767.45  294  98.21  8.51e-02  1.99e+02  1.63e-01
  12  0.9672  2768.38  292 748.88  2.64e-01  1.86e+02  4.73e-01
  12  0.9672  2768.38  293 204.12  3.61e-01  1.86e+02  6.47e-01
  12  0.9672  2768.38  294 101.25  7.90e-02  1.86e+02  1.42e-01
  13  0.9675  2769.32  292 759.67  2.45e-01  1.75e+02  4.13e-01
  13  0.9675  2769.32  293 210.34  3.38e-01  1.75e+02  5.70e-01
  13  0.9675  2769.32  294 104.34  7.39e-02  1.75e+02  1.25e-01
  14  0.9678  2770.25  292 770.56  2.29e-01  1.66e+02  3.65e-01
  14  0.9678  2770.25  293 216.67  3.18e-01  1.66e+02  5.08e-01
  14  0.9678  2770.25  294 107.48  6.96e-02  1.66e+02  1.11e-01
  15  0.9682  2771.18  292 781.54  2.15e-01  1.57e+02  3.26e-01
  15  0.9682  2771.18  293 223.11  3.01e-01  1.57e+02  4.57e-01
  15  0.9682  2771.18  294 110.68  6.60e-02  1.58e+02  1.00e-01
  16  0.9685  2772.11  292 792.62  2.03e-01  1.50e+02  2.94e-01
  16  0.9685  2772.11  293 229.66  2.87e-01  1.50e+02  4.15e-01
  16  0.9685  2772.11  294 113.94  6.29e-02  1.50e+02  9.10e-02
  17  0.9688  2773.05  293 236.32  2.75e-01  1.43e+02  3.80e-01
  17  0.9688  2773.05  294 117.25  6.02e-02  1.44e+02  8.34e-02
  18  0.9691  2773.98  293 243.09  2.64e-01  1.38e+02  3.50e-01
  18  0.9691  2773.98  294 120.62  5.79e-02  1.38e+02  7.69e-02
  19  0.9695  2774.91  293 249.97  2.55e-01  1.32e+02  3.25e-01
  19  0.9695  2774.91  294 124.04  5.60e-02  1.32e+02  7.14e-02
  20  0.9698  2775.85  293 256.97  2.47e-01  1.27e+02  3.03e-01
  20  0.9698  2775.85  294 127.53  5.43e-02  1.27e+02  6.66e-02
  21  0.9701  2776.78  293 264.09  2.40e-01  1.23e+02  2.84e-01
  21  0.9701  2776.78  294 131.07  5.29e-02  1.23e+02  6.26e-02
  22  0.9704  2777.71  293 271.32  2.35e-01  1.18e+02  2.68e-01
  22  0.9704  2777.71  294 134.66  5.17e-02  1.19e+02  5.90e-02
  23  0.9708  2778.64  293 278.67  2.30e-01  1.15e+02  2.53e-01
  23  0.9708  2778.64  294 138.32  5.07e-02  1.15e+02  5.60e-02
  24  0.9711  2779.58  293 286.14  2.25e-01  1.11e+02  2.41e-01
  24  0.9711  2779.58  294 142.04  4.98e-02  1.11e+02  5.33e-02
  25  0.9714  2780.51  293 293.73  2.22e-01  1.07e+02  2.30e-01
  25  0.9714  2780.51  294 145.81  4.91e-02  1.08e+02  5.09e-02
  26  0.9718  2781.44  293 301.43  2.19e-01  1.04e+02  2.20e-01
  26  0.9718  2781.44  294 149.65  4.86e-02  1.04e+02  4.89e-02
  27  0.9721  2782.38  293 309.26  2.17e-01  1.01e+02  2.12e-01
  27  0.9721  2782.38  294 153.54  4.82e-02  1.01e+02  4.71e-02
  28  0.9724  2783.31  293 317.21  2.15e-01  9.84e+01  2.04e-01
  28  0.9724  2783.31  294 157.50  4.80e-02  9.84e+01  4.55e-02
  29  0.9727  2784.24  293 325.28  2.14e-01  9.56e+01  1.97e-01
  29  0.9727  2784.24  294 161.52  4.79e-02  9.57e+01  4.41e-02
  30  0.9731  2785.17  293 333.47  2.14e-01  9.30e+01  1.91e-01
  30  0.9731  2785.17  294 165.59  4.79e-02  9.31e+01  4.29e-02
  31  0.9734  2786.11  293 341.79  2.13e-01  9.05e+01  1.86e-01
  31  0.9734  2786.11  294 169.74  4.80e-02  9.06e+01  4.19e-02
  32  0.9737  2787.04  293 350.24  2.14e-01  8.81e+01  1.81e-01
  32  0.9737  2787.04  294 173.94  4.83e-02  8.81e+01  4.10e-02
  33  0.9740  2787.97  293 358.81  2.14e-01  8.58e+01  1.77e-01
  33  0.9740  2787.97  294 178.21  4.87e-02  8.58e+01  4.03e-02
  34  0.9744  2788.91  293 367.50  2.16e-01  8.35e+01  1.74e-01
  34  0.9744  2788.91  294 182.54  4.92e-02  8.36e+01  3.96e-02
  35  0.9747  2789.84  293 376.33  2.17e-01  8.14e+01  1.70e-01
  35  0.9747  2789.84  294 186.93  4.99e-02  8.14e+01  3.91e-02
  36  0.9750  2790.77  293 385.28  2.19e-01  7.93e+01  1.67e-01
  36  0.9750  2790.77  294 191.39  5.07e-02  7.93e+01  3.88e-02
  37  0.9753  2791.70  293 394.36  2.22e-01  7.73e+01  1.65e-01
  37  0.9753  2791.70  294 195.91  5.17e-02  7.73e+01  3.85e-02
  38  0.9757  2792.64  293 403.58  2.24e-01  7.53e+01  1.63e-01
  38  0.9757  2792.64  294 200.50  5.29e-02  7.53e+01  3.84e-02
  39  0.9760  2793.57  293 412.92  2.28e-01  7.33e+01  1.61e-01
  39  0.9760  2793.57  294 205.15  5.44e-02  7.34e+01  3.84e-02
  40  0.9763  2794.50  293 422.40  2.31e-01  7.14e+01  1.59e-01
  40  0.9763  2794.50  294 209.87  5.60e-02  7.14e+01  3.86e-02
  41  0.9766  2795.44  293 432.01  2.35e-01  6.95e+01  1.57e-01
  41  0.9766  2795.44  294 214.66  5.81e-02  6.96e+01  3.89e-02
  42  0.9770  2796.37  293 441.76  2.39e-01  6.77e+01  1.56e-01
  42  0.9770  2796.37  294 219.52  6.05e-02  6.77e+01  3.95e-02
  43  0.9773  2797.30  293 451.64  2.43e-01  6.59e+01  1.54e-01
  43  0.9773  2797.30  294 224.44  6.36e-02  6.59e+01  4.04e-02
  44  0.9776  2798.23  293 461.67  2.46e-01  6.41e+01  1.52e-01
  44  0.9776  2798.23  294 229.44  6.75e-02  6.41e+01  4.17e-02
  45  0.9779  2799.17  293 471.84  2.47e-01  6.23e+01  1.48e-01
  45  0.9779  2799.17  294 234.52  7.30e-02  6.23e+01  4.38e-02
  46  0.9783  2800.10  293 482.17  2.44e-01  6.04e+01  1.42e-01
  46  0.9783  2800.10  294 239.68  8.15e-02  6.05e+01  4.75e-02
  47  0.9786  2801.03  293 492.70  2.29e-01  5.85e+01  1.29e-01
  47  0.9786  2801.03  294 244.95  9.84e-02  5.85e+01  5.55e-02
  48  0.9789  2801.97  293 503.66  1.60e-01  5.62e+01  8.65e-02
  48  0.9789  2801.97  294 250.52  1.62e-01  5.62e+01  8.76e-02
  49  0.9792  2802.90  294 510.69  1.43e+00  6.01e+01  8.30e-01
  49  0.9792  2802.90  295 253.01  1.07e-01  6.02e+01  6.20e-02
  49  0.9792  2802.90  296   0.33  1.20e-01  5.98e+01  6.92e-02
  50  0.9796  2803.83  294 523.97  4.81e-01  5.46e+01  2.53e-01
  50  0.9796  2803.83  295 260.30  2.69e-02  5.46e+01  1.42e-02
  50  0.9796  2803.83  296   1.48  3.39e-02  5.43e+01  1.78e-02
  50  0.9796  2803.83  297   0.50  8.99e-03  5.55e+01  4.81e-03
  51  0.9799  2804.77  294 535.16  4.35e-01  5.25e+01  2.20e-01
  51  0.9799  2804.77  295 265.94  4.64e-02  5.26e+01  2.35e-02
  51  0.9799  2804.77  296   2.46  3.33e-02  5.23e+01  1.68e-02
  51  0.9799  2804.77  297   1.00  9.77e-03  5.31e+01  5.00e-03
  52  0.9802  2805.70  294 546.36  4.32e-01  5.07e+01  2.11e-01
  52  0.9802  2805.70  295 271.54  5.72e-02  5.07e+01  2.80e-02
  52  0.9802  2805.70  296   3.50  3.58e-02  5.05e+01  1.74e-02
  52  0.9802  2805.70  297   1.52  1.03e-02  5.11e+01  5.06e-03
  53  0.9806  2806.63  294 557.66  4.42e-01  4.89e+01  2.08e-01
  53  0.9806  2806.63  295 277.18  6.54e-02  4.89e+01  3.08e-02
  53  0.9806  2806.63  296   4.60  3.93e-02  4.87e+01  1.85e-02
  53  0.9806  2806.63  297   2.07  1.09e-02  4.93e+01  5.16e-03
  54  0.9809  2807.56  294 569.08  4.60e-01  4.71e+01  2.09e-01
  54  0.9809  2807.56  295 282.87  7.26e-02  4.71e+01  3.30e-02
  54  0.9809  2807.56  296   5.77  4.33e-02  4.70e+01  1.96e-02
  54  0.9809  2807.56  297   2.65  1.16e-02  4.74e+01  5.31e-03
  55  0.9812  2808.50  294 580.64  4.82e-01  4.53e+01  2.11e-01
  55  0.9812  2808.50  295 288.64  7.97e-02  4.53e+01  3.48e-02
  55  0.9812  2808.50  296   7.01  4.79e-02  4.52e+01  2.09e-02
  55  0.9812  2808.50  297   3.27  1.25e-02  4.56e+01  5.50e-03
  56  0.9815  2809.43  294 592.34  5.10e-01  4.35e+01  2.14e-01
  56  0.9815  2809.43  295 294.47  8.70e-02  4.35e+01  3.65e-02
  56  0.9815  2809.43  296   8.31  5.31e-02  4.34e+01  2.22e-02
  56  0.9815  2809.43  297   3.91  1.36e-02  4.37e+01  5.72e-03
  57  0.9819  2810.36  294 604.18  5.43e-01  4.17e+01  2.18e-01
  57  0.9819  2810.36  295 300.37  9.48e-02  4.17e+01  3.81e-02
  57  0.9819  2810.36  296   9.67  5.91e-02  4.16e+01  2.37e-02
  57  0.9819  2810.36  297   4.59  1.48e-02  4.19e+01  5.98e-03
  58  0.9822  2811.30  294 616.17  5.82e-01  3.98e+01  2.23e-01
  58  0.9822  2811.30  295 306.34  1.03e-01  3.99e+01  3.97e-02
  58  0.9822  2811.30  296  11.11  6.59e-02  3.97e+01  2.52e-02
  58  0.9822  2811.30  297   5.30  1.63e-02  4.00e+01  6.27e-03
  59  0.9825  2812.23  294 628.30  6.27e-01  3.79e+01  2.29e-01
  59  0.9825  2812.23  295 312.38  1.13e-01  3.80e+01  4.14e-02
  59  0.9825  2812.23  296  12.60  7.37e-02  3.79e+01  2.69e-02
  59  0.9825  2812.23  297   6.04  1.79e-02  3.81e+01  6.59e-03
  60  0.9828  2813.16  294 640.58  6.80e-01  3.60e+01  2.36e-01
  60  0.9828  2813.16  295 318.50  1.24e-01  3.61e+01  4.32e-02
  60  0.9828  2813.16  296  14.17  8.28e-02  3.60e+01  2.87e-02
  60  0.9828  2813.16  297   6.81  1.99e-02  3.62e+01  6.95e-03
  61  0.9832  2814.09  294 653.00  7.42e-01  3.41e+01  2.44e-01
  61  0.9832  2814.09  295 324.69  1.37e-01  3.41e+01  4.50e-02
  61  0.9832  2814.09  296  15.80  9.34e-02  3.40e+01  3.06e-02
  61  0.9832  2814.09  297   7.62  2.22e-02  3.43e+01  7.34e-03
  62  0.9835  2815.03  294 665.58  8.17e-01  3.21e+01  2.52e-01
  62  0.9835  2815.03  295 330.96  1.52e-01  3.21e+01  4.70e-02
  62  0.9835  2815.03  296  17.49  1.06e-01  3.20e+01  3.27e-02
  62  0.9835  2815.03  297   8.46  2.50e-02  3.23e+01  7.78e-03
  63  0.9838  2815.96  294 678.30  9.06e-01  3.00e+01  2.62e-01
  63  0.9838  2815.96  295 337.30  1.70e-01  3.01e+01  4.92e-02
  63  0.9838  2815.96  296  19.26  1.21e-01  3.00e+01  3.50e-02
  63  0.9838  2815.96  297   9.33  2.84e-02  3.02e+01  8.25e-03
  64  0.9841  2816.89  294 691.18  1.01e+00  2.79e+01  2.73e-01
  64  0.9841  2816.89  295 343.71  1.91e-01  2.79e+01  5.15e-02
  64  0.9841  2816.89  296  21.09  1.40e-01  2.79e+01  3.75e-02
  64  0.9841  2816.89  297  10.24  3.24e-02  2.81e+01  8.77e-03
  65  0.9845  2817.83  294 704.21  1.15e+00  2.57e+01  2.85e-01
  65  0.9845  2817.83  295 350.20  2.18e-01  2.58e+01  5.41e-02
  65  0.9845  2817.83  296  22.99  1.62e-01  2.57e+01  4.02e-02
  65  0.9845  2817.83  297  11.18  3.75e-02  2.59e+01  9.35e-03
  66  0.9848  2818.76  294 717.39  1.32e+00  2.35e+01  2.98e-01
  66  0.9848  2818.76  295 356.77  2.51e-01  2.35e+01  5.69e-02
  66  0.9848  2818.76  296  24.97  1.91e-01  2.34e+01  4.31e-02
  66  0.9848  2818.76  297  12.16  4.38e-02  2.36e+01  9.98e-03
  67  0.9851  2819.69  294 730.72  1.53e+00  2.11e+01  3.13e-01
  67  0.9851  2819.69  295 363.41  2.94e-01  2.12e+01  6.00e-02
  67  0.9851  2819.69  296  27.01  2.28e-01  2.11e+01  4.64e-02
  67  0.9851  2819.69  297  13.17  5.20e-02  2.13e+01  1.07e-02
  68  0.9854  2820.62  294 744.21  1.82e+00  1.87e+01  3.29e-01
  68  0.9854  2820.62  295 370.13  3.51e-01  1.88e+01  6.33e-02
  68  0.9854  2820.62  296  29.12  2.78e-01  1.87e+01  5.00e-02
  68  0.9854  2820.62  297  14.21  6.30e-02  1.89e+01  1.15e-02
  69  0.9858  2821.56  294 757.85  2.23e+00  1.62e+01  3.47e-01
  69  0.9858  2821.56  295 376.92  4.29e-01  1.62e+01  6.71e-02
  69  0.9858  2821.56  296  31.31  3.47e-01  1.61e+01  5.40e-02
  69  0.9858  2821.56  297  15.29  7.82e-02  1.64e+01  1.23e-02
  70  0.9861  2822.49  294 771.65  2.82e+00  1.36e+01  3.68e-01
  70  0.9861  2822.49  295 383.80  5.44e-01  1.36e+01  7.12e-02
  70  0.9861  2822.49  296  33.56  4.50e-01  1.35e+01  5.85e-02
  70  0.9861  2822.49  297  16.41  1.01e-01  1.37e+01  1.33e-02
  71  0.9864  2823.42  294 785.61  3.76e+00  1.08e+01  3.90e-01
  71  0.9864  2823.42  295 390.75  7.28e-01  1.08e+01  7.59e-02
  71  0.9864  2823.42  296  35.89  6.14e-01  1.07e+01  6.34e-02
  71  0.9864  2823.42  297  17.57  1.36e-01  1.09e+01  1.44e-02
  72  0.9867  2824.36  294 799.72  5.49e+00  7.87e+00  4.16e-01
  72  0.9867  2824.36  295 397.78  1.06e+00  7.90e+00  8.10e-02
  72  0.9867  2824.36  296  38.29  9.17e-01  7.81e+00  6.90e-02
  72  0.9867  2824.36  297  18.76  2.01e-01  8.03e+00  1.56e-02
  73  0.9871  2825.29  295 404.89  1.87e+00  4.83e+00  8.68e-02
  73  0.9871  2825.29  296  40.77  1.65e+00  4.73e+00  7.53e-02
  73  0.9871  2825.29  297  19.98  3.54e-01  4.96e+00  1.69e-02
  74  0.9874  2826.22  295 412.08  6.15e+00  1.58e+00  9.33e-02
  74  0.9874  2826.22  296  43.33  5.78e+00  1.48e+00  8.23e-02
  74  0.9874  2826.22  297  21.25  1.12e+00  1.71e+00  1.85e-02
  75  0.9877  2827.15  295 419.35 -5.55e+00 -1.88e+00  1.01e-01
  75  0.9877  2827.15  296  45.95 -4.72e+00 -1.99e+00  9.03e-02
  75  0.9877  2827.15  297  22.55 -1.20e+00 -1.74e+00  2.02e-02
  76  0.9880  2828.09  295 426.70 -2.03e+00 -5.58e+00  1.09e-01
  76  0.9880  2828.09  296  48.66 -1.82e+00 -5.69e+00  9.95e-02
  76  0.9880  2828.09  297  23.89 -4.24e-01 -5.43e+00  2.22e-02
  77  0.9884  2829.02  295 434.13 -1.29e+00 -9.54e+00  1.19e-01
  77  0.9884  2829.02  296  51.44 -1.18e+00 -9.65e+00  1.10e-01
  77  0.9884  2829.02  297  25.27 -2.71e-01 -9.39e+00  2.45e-02
  78  0.9887  2829.95  295 441.64 -9.76e-01 -1.38e+01  1.30e-01
  78  0.9887  2829.95  296  54.30 -9.11e-01 -1.39e+01  1.22e-01
  78  0.9887  2829.95  297  26.69 -2.06e-01 -1.36e+01  2.71e-02
  79  0.9890  2830.89  295 449.23 -8.03e-01 -1.84e+01  1.42e-01
  79  0.9890  2830.89  296  57.24 -7.63e-01 -1.85e+01  1.36e-01
  79  0.9890  2830.89  297  28.15 -1.72e-01 -1.82e+01  3.02e-02
  80  0.9894  2831.82  295 456.90 -6.97e-01 -2.34e+01  1.57e-01
  80  0.9894  2831.82  296  60.27 -6.73e-01 -2.36e+01  1.53e-01
  80  0.9894  2831.82  297  29.64 -1.51e-01 -2.32e+01  3.38e-02
  81  0.9897  2832.75  295 464.66 -6.27e-01 -2.89e+01  1.75e-01
  81  0.9897  2832.75  296  63.37 -6.15e-01 -2.90e+01  1.72e-01
  81  0.9897  2832.75  297  31.18 -1.37e-01 -2.87e+01  3.80e-02
  82  0.9900  2833.68  295 472.50 -5.80e-01 -3.49e+01  1.95e-01
  82  0.9900  2833.68  296  66.55 -5.77e-01 -3.51e+01  1.95e-01
  82  0.9900  2833.68  297  32.76 -1.29e-01 -3.47e+01  4.30e-02
  83  0.9903  2834.62  295 480.42 -5.48e-01 -4.16e+01  2.20e-01
  83  0.9903  2834.62  296  69.82 -5.54e-01 -4.18e+01  2.23e-01
  83  0.9903  2834.62  297  34.38 -1.23e-01 -4.14e+01  4.90e-02
  84  0.9907  2835.55  295 488.43 -5.27e-01 -4.91e+01  2.49e-01
  84  0.9907  2835.55  296  73.17 -5.40e-01 -4.93e+01  2.57e-01
  84  0.9907  2835.55  297  36.04 -1.20e-01 -4.89e+01  5.63e-02
  85  0.9910  2836.48  295 496.52 -5.16e-01 -5.75e+01  2.86e-01
  85  0.9910  2836.48  296  76.60 -5.35e-01 -5.77e+01  2.98e-01
  85  0.9910  2836.48  297  37.74 -1.18e-01 -5.72e+01  6.53e-02
  86  0.9913  2837.42  295 504.70 -5.11e-01 -6.71e+01  3.30e-01
  86  0.9913  2837.42  296  80.12 -5.38e-01 -6.73e+01  3.49e-01
  86  0.9913  2837.42  297  39.49 -1.19e-01 -6.68e+01  7.64e-02
  87  0.9916  2838.35  295 512.96 -5.14e-01 -7.81e+01  3.86e-01
  87  0.9916  2838.35  296  83.73 -5.48e-01 -7.83e+01  4.14e-01
  87  0.9916  2838.35  297  41.27 -1.21e-01 -7.77e+01  9.04e-02
  88  0.9920  2839.28  295 521.31 -5.24e-01 -9.09e+01  4.58e-01
  88  0.9920  2839.28  296  87.43 -5.66e-01 -9.12e+01  4.97e-01
  88  0.9920  2839.28  297  43.10 -1.24e-01 -9.05e+01  1.08e-01
  89  0.9923  2840.22  295 529.75 -5.41e-01 -1.06e+02  5.52e-01
  89  0.9923  2840.22  296  91.21 -5.92e-01 -1.06e+02  6.06e-01
  89  0.9923  2840.22  297  44.98 -1.30e-01 -1.06e+02  1.32e-01
  90  0.9926  2841.15  295 538.28 -5.67e-01 -1.24e+02  6.78e-01
  90  0.9926  2841.15  296  95.09 -6.28e-01 -1.25e+02  7.54e-01
  90  0.9926  2841.15  297  46.90 -1.38e-01 -1.24e+02  1.64e-01
  91  0.9929  2842.08  295 546.90 -6.03e-01 -1.46e+02  8.51e-01
  91  0.9929  2842.08  296  99.06 -6.76e-01 -1.47e+02  9.58e-01
  91  0.9929  2842.08  297  48.86 -1.48e-01 -1.46e+02  2.08e-01
  92  0.9933  2843.01  295 555.61 -6.54e-01 -1.75e+02  1.10e+00
  92  0.9933  2843.01  296 103.13 -7.42e-01 -1.75e+02  1.25e+00
  92  0.9933  2843.01  297  50.87 -1.62e-01 -1.74e+02  2.71e-01
  93  0.9936  2843.95  295 564.41 -7.24e-01 -2.11e+02  1.47e+00
  93  0.9936  2843.95  296 107.30 -8.32e-01 -2.12e+02  1.70e+00
  93  0.9936  2843.95  297  52.93 -1.81e-01 -2.10e+02  3.67e-01
  94  0.9939  2844.88  295 573.32 -8.25e-01 -2.61e+02  2.07e+00
  94  0.9939  2844.88  296 111.58 -9.59e-01 -2.62e+02  2.42e+00
  94  0.9939  2844.88  297  55.03 -2.09e-01 -2.59e+02  5.22e-01
  95  0.9942  2845.81  295 582.35 -9.75e-01 -3.32e+02  3.12e+00
  95  0.9942  2845.81  296 115.98 -1.15e+00 -3.34e+02  3.69e+00
  95  0.9942  2845.81  297  57.19 -2.49e-01 -3.30e+02  7.92e-01
  96  0.9946  2846.75  295 591.50 -1.22e+00 -4.44e+02  5.20e+00
  96  0.9946  2846.75  296 120.53 -1.45e+00 -4.47e+02  6.23e+00
  96  0.9946  2846.75  297  59.41 -3.13e-01 -4.41e+02  1.33e+00
  97  0.9949  2847.68  295 600.86 -1.65e+00 -6.45e+02  1.03e+01
  97  0.9949  2847.68  296 125.31 -1.99e+00 -6.50e+02  1.25e+01
  97  0.9949  2847.68  297  61.70 -4.29e-01 -6.39e+02  2.64e+00
  98  0.9952  2848.61  295 610.61 -2.69e+00 -1.11e+03  2.88e+01
  98  0.9952  2848.61  296 130.58 -3.28e+00 -1.13e+03  3.56e+01
  98  0.9952  2848.61  297  64.12 -7.00e-01 -1.10e+03  7.38e+00
  99  0.9955  2849.54  295 622.63 -7.85e+00 -3.43e+03  2.59e+02
  99  0.9955  2849.54  296 138.75 -9.94e+00 -3.54e+03  3.39e+02
  99  0.9955  2849.54  297  67.13 -2.01e+00 -3.28e+03  6.34e+01


==> anc/53_170_resonances.txt <==
# Supplemental Material for:
# Spin-spin interaction and magnetic Feshbach resonances in collisions of high-spin atoms with closed-shell atoms
# By Matthew D. Frye, Piort S. Zuchowski, and Michal Tomza
#
# Resonance parameters calculated for 53Cr+170Yb, as detailed in main text.
# Columns are:
#  1. Index of potential
#  2. Scaling parameter of potential
#  3. Depth D_e of potential, in cm^-1
#  4. Index of bound state causing resonance
#  5. Resonance position B_res, in G
#  6. Resonance width Delta, in G
#  7. Resonance background scattering length, in a_0
#  8. Normalised resonance width \bar{Delta}, in G
#
   0  0.9633  2757.19  511 299.49  2.11e-01  8.45e+01  1.72e-01
   0  0.9633  2757.19  512 253.68  8.66e-03  8.47e+01  7.07e-03
   0  0.9633  2757.19  513 105.83  3.94e-02  8.46e+01  3.21e-02
   1  0.9636  2758.12  511 308.71  2.13e-01  8.23e+01  1.69e-01
   1  0.9636  2758.12  512 262.71  8.23e-03  8.25e+01  6.54e-03
   1  0.9636  2758.12  513 111.23  4.05e-02  8.24e+01  3.21e-02
   2  0.9639  2759.05  511 318.04  2.15e-01  8.02e+01  1.66e-01
   2  0.9639  2759.05  512 271.83  7.86e-03  8.04e+01  6.08e-03
   2  0.9639  2759.05  513 116.62  4.16e-02  8.02e+01  3.22e-02
   3  0.9643  2759.99  511 327.47  2.17e-01  7.81e+01  1.63e-01
   3  0.9643  2759.99  512 281.06  7.53e-03  7.83e+01  5.68e-03
   3  0.9643  2759.99  513 122.02  4.29e-02  7.81e+01  3.23e-02
   4  0.9646  2760.92  511 337.02  2.20e-01  7.61e+01  1.61e-01
   4  0.9646  2760.92  512 290.39  7.25e-03  7.62e+01  5.33e-03
   4  0.9646  2760.92  513 127.43  4.43e-02  7.61e+01  3.25e-02
   5  0.9649  2761.85  511 346.68  2.23e-01  7.41e+01  1.59e-01
   5  0.9649  2761.85  512 299.84  7.02e-03  7.43e+01  5.02e-03
   5  0.9649  2761.85  513 132.85  4.59e-02  7.41e+01  3.28e-02
   6  0.9652  2762.78  511 356.46  2.26e-01  7.21e+01  1.57e-01
   6  0.9652  2762.78  512 309.40  6.82e-03  7.23e+01  4.75e-03
   6  0.9652  2762.78  513 138.30  4.77e-02  7.22e+01  3.31e-02
   7  0.9656  2763.72  511 366.36  2.30e-01  7.02e+01  1.55e-01
   7  0.9656  2763.72  512 319.07  6.67e-03  7.04e+01  4.52e-03
   7  0.9656  2763.72  513 143.77  4.97e-02  7.03e+01  3.37e-02
   8  0.9659  2764.65  511 376.37  2.34e-01  6.83e+01  1.54e-01
   8  0.9659  2764.65  512 328.86  6.56e-03  6.85e+01  4.33e-03
   8  0.9659  2764.65  513 149.28  5.21e-02  6.84e+01  3.43e-02
   9  0.9662  2765.58  511 386.51  2.37e-01  6.65e+01  1.52e-01
   9  0.9662  2765.58  512 338.78  6.52e-03  6.67e+01  4.19e-03
   9  0.9662  2765.58  513 154.81  5.50e-02  6.65e+01  3.53e-02
  10  0.9665  2766.52  511 396.78  2.41e-01  6.47e+01  1.50e-01
  10  0.9665  2766.52  512 348.81  6.54e-03  6.48e+01  4.09e-03
  10  0.9665  2766.52  513 160.39  5.86e-02  6.47e+01  3.65e-02
  11  0.9669  2767.45  511 407.18  2.43e-01  6.28e+01  1.47e-01
  11  0.9669  2767.45  512 358.98  6.69e-03  6.30e+01  4.06e-03
  11  0.9669  2767.45  513 166.01  6.34e-02  6.29e+01  3.84e-02
  12  0.9672  2768.38  511 417.72  2.42e-01  6.10e+01  1.42e-01
  12  0.9672  2768.38  512 369.27  7.04e-03  6.11e+01  4.15e-03
  12  0.9672  2768.38  513 171.69  7.05e-02  6.10e+01  4.14e-02
  13  0.9675  2769.32  511 428.44  2.31e-01  5.91e+01  1.31e-01
  13  0.9675  2769.32  512 379.69  7.94e-03  5.92e+01  4.53e-03
  13  0.9675  2769.32  513 177.44  8.34e-02  5.91e+01  4.75e-02
  14  0.9678  2770.25  511 439.47  1.84e-01  5.69e+01  1.01e-01
  14  0.9678  2770.25  512 390.26  1.12e-02  5.70e+01  6.16e-03
  14  0.9678  2770.25  513 183.37  1.22e-01  5.69e+01  6.70e-02
  15  0.9682  2771.18  511 498.79 -4.95e+02 -1.22e+01  5.84e+01
  15  0.9682  2771.18  512 402.52  8.49e+00  1.65e+01  1.35e+00
  15  0.9682  2771.18  513 217.65 -1.21e+03 -3.00e+00  3.50e+01
  15  0.9682  2771.18  514   6.84 -5.61e+01 -1.44e+01  7.80e+00
  16  0.9685  2772.11  512 460.24  4.98e-01  5.52e+01  2.65e-01
  16  0.9685  2772.11  513 411.68  1.19e-03  5.55e+01  6.38e-04
  16  0.9685  2772.11  514 194.18  1.89e-02  5.52e+01  1.01e-02
  16  0.9685  2772.11  515   1.90  3.21e-02  5.49e+01  1.70e-02
  16  0.9685  2772.11  516   0.70  1.04e-02  5.59e+01  5.58e-03
  17  0.9688  2773.05  512 471.67  4.31e-01  5.30e+01  2.20e-01
  17  0.9688  2773.05  513 422.65  2.75e-03  5.32e+01  1.41e-03
  17  0.9688  2773.05  514 200.26  4.02e-02  5.30e+01  2.05e-02
  17  0.9688  2773.05  515   3.32  3.15e-02  5.28e+01  1.61e-02
  17  0.9688  2773.05  516   1.47  8.93e-03  5.35e+01  4.60e-03
  18  0.9691  2773.98  512 483.04  4.24e-01  5.11e+01  2.09e-01
  18  0.9691  2773.98  513 433.75  3.41e-03  5.13e+01  1.68e-03
  18  0.9691  2773.98  514 206.26  5.12e-02  5.11e+01  2.52e-02
  18  0.9691  2773.98  515   4.86  3.43e-02  5.10e+01  1.69e-02
  18  0.9691  2773.98  516   2.27  8.41e-03  5.14e+01  4.17e-03
  19  0.9695  2774.91  512 494.50  4.33e-01  4.93e+01  2.05e-01
  19  0.9695  2774.91  513 444.98  3.77e-03  4.95e+01  1.80e-03
  19  0.9695  2774.91  514 212.28  5.92e-02  4.93e+01  2.81e-02
  19  0.9695  2774.91  515   6.53  3.79e-02  4.92e+01  1.80e-02
  19  0.9695  2774.91  516   3.11  8.33e-03  4.95e+01  3.98e-03
  20  0.9698  2775.85  512 506.08  4.49e-01  4.74e+01  2.05e-01
  20  0.9698  2775.85  513 456.34  4.03e-03  4.77e+01  1.85e-03
  20  0.9698  2775.85  514 218.34  6.62e-02  4.75e+01  3.03e-02
  20  0.9698  2775.85  515   8.31  4.19e-02  4.74e+01  1.91e-02
  20  0.9698  2775.85  516   4.00  8.52e-03  4.77e+01  3.91e-03
  21  0.9701  2776.78  512 517.79  4.71e-01  4.56e+01  2.07e-01
  21  0.9701  2776.78  513 467.85  4.23e-03  4.59e+01  1.87e-03
  21  0.9701  2776.78  514 224.45  7.30e-02  4.57e+01  3.21e-02
  21  0.9701  2776.78  515  10.22  4.65e-02  4.56e+01  2.04e-02
  21  0.9701  2776.78  516   4.94  8.88e-03  4.58e+01  3.92e-03
  22  0.9704  2777.71  512 529.63  4.98e-01  4.38e+01  2.10e-01
  22  0.9704  2777.71  513 479.50  4.41e-03  4.40e+01  1.87e-03
  22  0.9704  2777.71  514 230.62  8.00e-02  4.38e+01  3.38e-02
  22  0.9704  2777.71  515  12.26  5.17e-02  4.38e+01  2.18e-02
  22  0.9704  2777.71  516   5.94  9.39e-03  4.40e+01  3.98e-03
  23  0.9708  2778.64  512 541.60  5.30e-01  4.20e+01  2.14e-01
  23  0.9708  2778.64  513 491.30  4.59e-03  4.22e+01  1.87e-03
  23  0.9708  2778.64  514 236.84  8.75e-02  4.20e+01  3.54e-02
  23  0.9708  2778.64  515  14.42  5.75e-02  4.19e+01  2.32e-02
  23  0.9708  2778.64  516   6.98  1.00e-02  4.21e+01  4.07e-03
  24  0.9711  2779.58  512 553.71  5.67e-01  4.01e+01  2.19e-01
  24  0.9711  2779.58  513 503.23  4.79e-03  4.03e+01  1.86e-03
  24  0.9711  2779.58  514 243.12  9.58e-02  4.01e+01  3.70e-02
  24  0.9711  2779.58  515  16.73  6.42e-02  4.01e+01  2.48e-02
  24  0.9711  2779.58  516   8.09  1.08e-02  4.02e+01  4.19e-03
  25  0.9714  2780.51  512 565.97  6.12e-01  3.82e+01  2.25e-01
  25  0.9714  2780.51  513 515.32  5.00e-03  3.84e+01  1.85e-03
  25  0.9714  2780.51  514 249.46  1.05e-01  3.82e+01  3.87e-02
  25  0.9714  2780.51  515  19.17  7.19e-02  3.82e+01  2.64e-02
  25  0.9714  2780.51  516   9.25  1.17e-02  3.83e+01  4.34e-03
  26  0.9718  2781.44  512 578.36  6.64e-01  3.63e+01  2.32e-01
  26  0.9718  2781.44  513 527.54  5.24e-03  3.65e+01  1.84e-03
  26  0.9718  2781.44  514 255.86  1.16e-01  3.63e+01  4.05e-02
  26  0.9718  2781.44  515  21.77  8.08e-02  3.62e+01  2.82e-02
  26  0.9718  2781.44  516  10.47  1.28e-02  3.64e+01  4.50e-03
  27  0.9721  2782.38  512 590.90  7.25e-01  3.43e+01  2.40e-01
  27  0.9721  2782.38  513 539.92  5.51e-03  3.45e+01  1.84e-03
  27  0.9721  2782.38  514 262.33  1.28e-01  3.43e+01  4.23e-02
  27  0.9721  2782.38  515  24.52  9.13e-02  3.43e+01  3.01e-02
  27  0.9721  2782.38  516  11.75  1.41e-02  3.44e+01  4.69e-03
  28  0.9724  2783.31  512 603.58  7.98e-01  3.23e+01  2.48e-01
  28  0.9724  2783.31  513 552.45  5.84e-03  3.25e+01  1.83e-03
  28  0.9724  2783.31  514 268.86  1.42e-01  3.23e+01  4.43e-02
  28  0.9724  2783.31  515  27.44  1.04e-01  3.22e+01  3.22e-02
  28  0.9724  2783.31  516  13.09  1.57e-02  3.24e+01  4.90e-03
  29  0.9727  2784.24  512 616.41  8.86e-01  3.02e+01  2.58e-01
  29  0.9727  2784.24  513 565.12  6.23e-03  3.05e+01  1.83e-03
  29  0.9727  2784.24  514 275.46  1.60e-01  3.02e+01  4.65e-02
  29  0.9727  2784.24  515  30.54  1.19e-01  3.02e+01  3.45e-02
  29  0.9727  2784.24  516  14.50  1.76e-02  3.03e+01  5.13e-03
  30  0.9731  2785.17  512 629.39  9.93e-01  2.80e+01  2.68e-01
  30  0.9731  2785.17  513 577.95  6.71e-03  2.83e+01  1.83e-03
  30  0.9731  2785.17  514 282.12  1.80e-01  2.81e+01  4.88e-02
  30  0.9731  2785.17  515  33.84  1.37e-01  2.80e+01  3.70e-02
  30  0.9731  2785.17  516  15.97  1.99e-02  2.81e+01  5.39e-03
  31  0.9734  2786.11  512 642.51  1.13e+00  2.58e+01  2.80e-01
  31  0.9734  2786.11  513 590.93  7.29e-03  2.61e+01  1.84e-03
  31  0.9734  2786.11  514 288.85  2.06e-01  2.59e+01  5.13e-02
  31  0.9734  2786.11  515  37.35  1.59e-01  2.58e+01  3.97e-02
  31  0.9734  2786.11  516  17.51  2.27e-02  2.59e+01  5.67e-03
  32  0.9737  2787.04  512 655.78  1.29e+00  2.36e+01  2.93e-01
  32  0.9737  2787.04  513 604.06  8.02e-03  2.39e+01  1.84e-03
  32  0.9737  2787.04  514 295.64  2.38e-01  2.36e+01  5.41e-02
  32  0.9737  2787.04  515  41.08  1.88e-01  2.35e+01  4.26e-02
  32  0.9737  2787.04  516  19.12  2.62e-02  2.37e+01  5.98e-03
  33  0.9740  2787.97  512 669.21  1.51e+00  2.12e+01  3.08e-01
  33  0.9740  2787.97  513 617.35  8.96e-03  2.15e+01  1.86e-03
  33  0.9740  2787.97  514 302.51  2.79e-01  2.12e+01  5.71e-02
  33  0.9740  2787.97  515  45.06  2.25e-01  2.12e+01  4.59e-02
  33  0.9740  2787.97  516  20.80  3.08e-02  2.13e+01  6.31e-03
  34  0.9744  2788.91  512 682.78  1.80e+00  1.87e+01  3.24e-01
  34  0.9744  2788.91  513 630.79  1.02e-02  1.91e+01  1.88e-03
  34  0.9744  2788.91  514 309.44  3.34e-01  1.88e+01  6.05e-02
  34  0.9744  2788.91  515  49.32  2.74e-01  1.87e+01  4.95e-02
  34  0.9744  2788.91  516  22.56  3.68e-02  1.88e+01  6.68e-03
  35  0.9747  2789.84  512 696.51  2.20e+00  1.62e+01  3.42e-01
  35  0.9747  2789.84  513 644.39  1.19e-02  1.65e+01  1.90e-03
  35  0.9747  2789.84  514 316.45  4.11e-01  1.62e+01  6.42e-02
  35  0.9747  2789.84  515  53.88  3.44e-01  1.62e+01  5.35e-02
  35  0.9747  2789.84  516  24.39  4.52e-02  1.63e+01  7.09e-03
  36  0.9750  2790.77  512 710.39  2.79e+00  1.35e+01  3.63e-01
  36  0.9750  2790.77  513 658.14  1.44e-02  1.39e+01  1.93e-03
  36  0.9750  2790.77  514 323.52  5.24e-01  1.35e+01  6.83e-02
  36  0.9750  2790.77  515  58.79  4.46e-01  1.35e+01  5.80e-02
  36  0.9750  2790.77  516  26.31  5.76e-02  1.36e+01  7.53e-03
  37  0.9753  2791.70  512 724.42  3.75e+00  1.07e+01  3.85e-01
  37  0.9753  2791.70  513 672.06  1.84e-02  1.11e+01  1.96e-03
  37  0.9753  2791.70  514 330.67  7.06e-01  1.07e+01  7.29e-02
  37  0.9753  2791.70  515  64.09  6.13e-01  1.07e+01  6.30e-02
  37  0.9753  2791.70  516  28.31  7.74e-02  1.08e+01  8.03e-03
  38  0.9757  2792.64  512 738.61  5.52e+00  7.72e+00  4.11e-01
  38  0.9757  2792.64  513 686.13  2.55e-02  8.14e+00  2.00e-03
  38  0.9757  2792.64  514 337.89  1.04e+00  7.75e+00  7.80e-02
  38  0.9757  2792.64  515  69.83  9.23e-01  7.71e+00  6.86e-02
  38  0.9757  2792.64  516  30.40  1.14e-01  7.81e+00  8.57e-03
  39  0.9760  2793.57  512 752.96  9.93e+00  4.59e+00  4.40e-01
  39  0.9760  2793.57  513 700.37  4.21e-02  5.05e+00  2.05e-03
  39  0.9760  2793.57  514 345.18  1.88e+00  4.63e+00  8.38e-02
  39  0.9760  2793.57  515  76.08  1.69e+00  4.59e+00  7.49e-02
  39  0.9760  2793.57  516  32.59  2.03e-01  4.68e+00  9.17e-03
  40  0.9763  2794.50  512 767.46  3.83e+01  1.28e+00  4.72e-01
  40  0.9763  2794.50  513 714.76  1.23e-01  1.77e+00  2.10e-03
  40  0.9763  2794.50  514 352.55  7.13e+00  1.31e+00  9.02e-02
  40  0.9763  2794.50  515  82.94  6.65e+00  1.28e+00  8.21e-02
  40  0.9763  2794.50  516  34.87  7.48e-01  1.36e+00  9.84e-03
  41  0.9766  2795.44  512 782.13 -2.35e+01 -2.25e+00  5.09e-01
  41  0.9766  2795.44  513 729.33 -1.30e-01 -1.72e+00  2.16e-03
  41  0.9766  2795.44  514 359.99 -4.58e+00 -2.21e+00  9.76e-02
  41  0.9766  2795.44  515  90.51 -4.17e+00 -2.24e+00  9.02e-02
  41  0.9766  2795.44  516  37.25 -5.08e-01 -2.16e+00  1.06e-02
  42  0.9770  2796.37  512 796.95 -9.51e+00 -6.01e+00  5.51e-01
  42  0.9770  2796.37  513 744.06 -4.25e-02 -5.45e+00  2.23e-03
  42  0.9770  2796.37  514 367.51 -1.84e+00 -5.98e+00  1.06e-01
  42  0.9770  2796.37  515  98.95 -1.72e+00 -6.01e+00  9.95e-02
  42  0.9770  2796.37  516  39.74 -2.00e-01 -5.93e+00  1.14e-02
  43  0.9773  2797.30  513 758.95 -2.54e-02 -9.44e+00  2.31e-03
  43  0.9773  2797.30  514 375.10 -1.20e+00 -1.00e+01  1.16e-01
  43  0.9773  2797.30  515 108.46 -1.14e+00 -1.00e+01  1.10e-01
  43  0.9773  2797.30  516  42.35 -1.28e-01 -9.97e+00  1.24e-02
  44  0.9776  2798.23  513 774.02 -1.81e-02 -1.37e+01  2.39e-03
  44  0.9776  2798.23  514 382.77 -9.15e-01 -1.44e+01  1.27e-01
  44  0.9776  2798.23  515 119.29 -8.83e-01 -1.44e+01  1.23e-01
  44  0.9776  2798.23  516  45.08 -9.71e-02 -1.43e+01  1.34e-02
  45  0.9779  2799.17  513 789.27 -1.40e-02 -1.84e+01  2.49e-03
  45  0.9779  2799.17  514 390.52 -7.58e-01 -1.91e+01  1.39e-01
  45  0.9779  2799.17  515 131.85 -7.44e-01 -1.91e+01  1.37e-01
  45  0.9779  2799.17  516  47.94 -7.95e-02 -1.91e+01  1.46e-02
  46  0.9783  2800.10  514 398.34 -6.62e-01 -2.42e+01  1.54e-01
  46  0.9783  2800.10  515 146.66 -6.59e-01 -2.42e+01  1.54e-01
  46  0.9783  2800.10  516  50.93 -6.85e-02 -2.42e+01  1.60e-02
  47  0.9786  2801.03  514 406.25 -5.98e-01 -2.99e+01  1.72e-01
  47  0.9786  2801.03  515 164.57 -6.04e-01 -2.99e+01  1.74e-01
  47  0.9786  2801.03  516  54.07 -6.10e-02 -2.98e+01  1.75e-02
  48  0.9789  2801.97  514 414.23 -5.56e-01 -3.61e+01  1.93e-01
  48  0.9789  2801.97  515 186.87 -5.69e-01 -3.61e+01  1.98e-01
  48  0.9789  2801.97  516  57.38 -5.57e-02 -3.61e+01  1.93e-02
  49  0.9792  2802.90  514 422.29 -5.28e-01 -4.30e+01  2.19e-01
  49  0.9792  2802.90  515 215.75 -5.46e-01 -4.30e+01  2.26e-01
  49  0.9792  2802.90  516  60.85 -5.18e-02 -4.30e+01  2.15e-02
  50  0.9796  2803.83  514 430.44 -5.10e-01 -5.07e+01  2.50e-01
  50  0.9796  2803.83  515 255.17 -5.34e-01 -5.06e+01  2.61e-01
  50  0.9796  2803.83  516  64.52 -4.90e-02 -5.07e+01  2.39e-02
  51  0.9799  2804.77  514 438.66 -5.04e-01 -5.95e+01  2.89e-01
  51  0.9799  2804.77  515 313.14 -5.29e-01 -5.93e+01  3.02e-01
  51  0.9799  2804.77  516  68.39 -4.70e-02 -5.94e+01  2.69e-02
  52  0.9802  2805.70  514 447.01 -5.26e-01 -6.98e+01  3.54e-01
  52  0.9802  2805.70  515 408.64 -5.11e-01 -6.88e+01  3.39e-01
  52  0.9802  2805.70  516  72.48 -4.55e-02 -6.94e+01  3.04e-02
  53  0.9806  2806.63  514 600.23 -5.71e-01 -8.08e+01  4.44e-01
  53  0.9806  2806.63  515 455.33 -4.85e-01 -8.06e+01  3.77e-01
  53  0.9806  2806.63  516  76.83 -4.46e-02 -8.09e+01  3.48e-02
  54  0.9809  2807.56  515 463.81 -5.04e-01 -9.42e+01  4.58e-01
  54  0.9809  2807.56  516  81.46 -4.41e-02 -9.44e+01  4.02e-02
  55  0.9812  2808.50  515 472.37 -5.25e-01 -1.10e+02  5.57e-01
  55  0.9812  2808.50  516  86.41 -4.41e-02 -1.10e+02  4.70e-02
  56  0.9815  2809.43  515 481.02 -5.54e-01 -1.30e+02  6.91e-01
  56  0.9815  2809.43  516  91.72 -4.46e-02 -1.30e+02  5.58e-02
  57  0.9819  2810.36  515 489.75 -5.93e-01 -1.53e+02  8.77e-01
  57  0.9819  2810.36  516  97.45 -4.56e-02 -1.54e+02  6.77e-02
  58  0.9822  2811.30  515 498.58 -6.48e-01 -1.84e+02  1.15e+00
  58  0.9822  2811.30  516 103.67 -4.73e-02 -1.84e+02  8.41e-02
  59  0.9825  2812.23  515 507.50 -7.25e-01 -2.24e+02  1.56e+00
  59  0.9825  2812.23  516 110.46 -4.99e-02 -2.25e+02  1.08e-01
  60  0.9828  2813.16  515 516.52 -8.35e-01 -2.79e+02  2.25e+00
  60  0.9828  2813.16  516 117.95 -5.38e-02 -2.81e+02  1.45e-01
  61  0.9832  2814.09  515 525.66 -1.00e+00 -3.61e+02  3.49e+00
  61  0.9832  2814.09  516 126.27 -5.99e-02 -3.63e+02  2.10e-01
  62  0.9835  2815.03  515 534.94 -1.28e+00 -4.95e+02  6.11e+00
  62  0.9835  2815.03  516 135.66 -7.03e-02 -4.99e+02  3.38e-01
  63  0.9838  2815.96  515 544.45 -1.83e+00 -7.51e+02  1.32e+01
  63  0.9838  2815.96  516 146.38 -9.09e-02 -7.60e+02  6.65e-01
  64  0.9841  2816.89  515 554.55 -3.33e+00 -1.45e+03  4.65e+01
  64  0.9841  2816.89  516 158.87 -1.48e-01 -1.48e+03  2.12e+00
  65  0.9845  2817.83  515 574.91 -2.42e+01 -1.09e+04  2.56e+03
  65  0.9845  2817.83  516 174.18 -1.07e+00 -1.29e+04  1.32e+02
  65  0.9845  2817.83  517  14.79 -4.19e+01 -1.19e+04  4.79e+03
  65  0.9845  2817.83  518   0.60  5.58e-02  6.44e+03  3.46e+00
  66  0.9848  2818.76  516 569.36  4.37e+00  2.12e+03  8.91e+01
  66  0.9848  2818.76  517 191.68  1.38e-01  2.07e+03  2.75e+00
  66  0.9848  2818.76  518   8.65  2.42e+00  1.53e+03  3.58e+01
  66  0.9848  2818.76  519   0.49  3.95e+00  2.38e+03  9.06e+01
  67  0.9851  2819.69  516 580.20  1.96e+00  9.99e+02  1.89e+01
  67  0.9851  2819.69  517 214.73  5.14e-02  9.90e+02  4.90e-01
  67  0.9851  2819.69  518  20.93  2.00e+00  9.53e+02  1.83e+01
  67  0.9851  2819.69  519   7.34  9.53e-01  1.06e+03  9.78e+00
  68  0.9854  2820.62  516 590.23  1.25e+00  6.66e+02  8.05e+00
  68  0.9854  2820.62  517 245.33  2.57e-02  6.63e+02  1.64e-01
  68  0.9854  2820.62  518  32.66  1.43e+00  6.54e+02  9.00e+00
  68  0.9854  2820.62  519  12.54  4.87e-01  6.87e+02  3.22e+00
  69  0.9858  2821.56  516 600.16  9.16e-01  5.06e+02  4.47e+00
  69  0.9858  2821.56  517 288.80  1.36e-02  5.05e+02  6.64e-02
  69  0.9858  2821.56  518  43.51  1.09e+00  5.01e+02  5.29e+00
  69  0.9858  2821.56  519  17.67  3.23e-01  5.15e+02  1.60e+00
  70  0.9861  2822.49  516 610.10  7.18e-01  4.12e+02  2.85e+00
  70  0.9861  2822.49  517 356.81  6.98e-03  4.12e+02  2.77e-02
  70  0.9861  2822.49  518  53.67  8.84e-01  4.09e+02  3.49e+00
  70  0.9861  2822.49  519  22.94  2.42e-01  4.17e+02  9.73e-01
  71  0.9864  2823.42  516 620.09  5.90e-01  3.50e+02  1.99e+00
  71  0.9864  2823.42  517 481.57  3.08e-03  3.51e+02  1.04e-02
  71  0.9864  2823.42  518  63.28  7.42e-01  3.48e+02  2.49e+00
  71  0.9864  2823.42  519  28.42  1.94e-01  3.53e+02  6.60e-01
  72  0.9867  2824.36  516 799.01  9.77e-04  3.06e+02  2.88e-03
  72  0.9867  2824.36  517 630.16  4.99e-01  3.06e+02  1.47e+00
  72  0.9867  2824.36  518  72.48  6.39e-01  3.05e+02  1.88e+00
  72  0.9867  2824.36  519  34.16  1.62e-01  3.08e+02  4.81e-01
  73  0.9871  2825.29  517 640.30  4.33e-01  2.73e+02  1.14e+00
  73  0.9871  2825.29  518  81.34  5.62e-01  2.72e+02  1.47e+00
  73  0.9871  2825.29  519  40.19  1.39e-01  2.74e+02  3.68e-01
  74  0.9874  2826.22  517 650.53  3.82e-01  2.47e+02  9.11e-01
  74  0.9874  2826.22  518  89.93  5.03e-01  2.47e+02  1.19e+00
  74  0.9874  2826.22  519  46.54  1.21e-01  2.48e+02  2.90e-01
  75  0.9877  2827.15  517 660.84  3.42e-01  2.27e+02  7.48e-01
  75  0.9877  2827.15  518  98.33  4.56e-01  2.26e+02  9.93e-01
  75  0.9877  2827.15  519  53.22  1.07e-01  2.28e+02  2.34e-01
  76  0.9880  2828.09  517 671.24  3.10e-01  2.10e+02  6.27e-01
  76  0.9880  2828.09  518 106.56  4.17e-01  2.09e+02  8.42e-01
  76  0.9880  2828.09  519  60.24  9.44e-02  2.11e+02  1.92e-01
  77  0.9884  2829.02  517 681.73  2.84e-01  1.96e+02  5.35e-01
  77  0.9884  2829.02  518 114.66  3.86e-01  1.95e+02  7.26e-01
  77  0.9884  2829.02  519  67.59  8.35e-02  1.96e+02  1.58e-01
  78  0.9887  2829.95  517 692.31  2.62e-01  1.84e+02  4.64e-01
  78  0.9887  2829.95  518 122.68  3.60e-01  1.83e+02  6.36e-01
  78  0.9887  2829.95  519  75.22  7.37e-02  1.84e+02  1.31e-01
  79  0.9890  2830.89  517 702.98  2.44e-01  1.73e+02  4.07e-01
  79  0.9890  2830.89  518 130.63  3.38e-01  1.73e+02  5.63e-01
  79  0.9890  2830.89  519  83.08  6.49e-02  1.74e+02  1.09e-01
  80  0.9894  2831.82  517 713.74  2.29e-01  1.64e+02  3.62e-01
  80  0.9894  2831.82  518 138.53  3.19e-01  1.64e+02  5.04e-01
  80  0.9894  2831.82  519  91.12  5.70e-02  1.65e+02  9.03e-02
  81  0.9897  2832.75  517 724.60  2.16e-01  1.56e+02  3.24e-01
  81  0.9897  2832.75  518 146.41  3.03e-01  1.56e+02  4.55e-01
  81  0.9897  2832.75  519  99.28  4.99e-02  1.57e+02  7.53e-02
  82  0.9900  2833.68  517 735.55  2.04e-01  1.49e+02  2.93e-01
  82  0.9900  2833.68  518 154.27  2.89e-01  1.49e+02  4.15e-01
  82  0.9900  2833.68  519 107.50  4.38e-02  1.49e+02  6.30e-02
  83  0.9903  2834.62  517 746.60  1.94e-01  1.43e+02  2.67e-01
  83  0.9903  2834.62  518 162.14  2.78e-01  1.42e+02  3.81e-01
  83  0.9903  2834.62  519 115.74  3.85e-02  1.43e+02  5.30e-02
  84  0.9907  2835.55  517 757.74  1.86e-01  1.37e+02  2.45e-01
  84  0.9907  2835.55  518 170.02  2.67e-01  1.37e+02  3.52e-01
  84  0.9907  2835.55  519 123.99  3.39e-02  1.37e+02  4.48e-02
  84  0.9907  2835.55  520   6.78  2.57e-02  1.37e+02  3.38e-02
  85  0.9910  2836.48  517 768.97  1.79e-01  1.31e+02  2.26e-01
  85  0.9910  2836.48  518 177.93  2.58e-01  1.31e+02  3.27e-01
  85  0.9910  2836.48  519 132.23  3.01e-02  1.32e+02  3.82e-02
  85  0.9910  2836.48  520  16.32  2.74e-02  1.31e+02  3.48e-02
  86  0.9913  2837.42  517 780.30  1.72e-01  1.27e+02  2.10e-01
  86  0.9913  2837.42  518 185.88  2.51e-01  1.27e+02  3.06e-01
  86  0.9913  2837.42  519 140.45  2.67e-02  1.27e+02  3.27e-02
  86  0.9913  2837.42  520  24.82  2.90e-02  1.27e+02  3.53e-02
  87  0.9916  2838.35  517 791.73  1.67e-01  1.22e+02  1.96e-01
  87  0.9916  2838.35  518 193.86  2.44e-01  1.22e+02  2.87e-01
  87  0.9916  2838.35  519 148.66  2.39e-02  1.22e+02  2.82e-02
  87  0.9916  2838.35  520  32.56  3.03e-02  1.22e+02  3.56e-02
  88  0.9920  2839.28  518 201.90  2.38e-01  1.18e+02  2.71e-01
  88  0.9920  2839.28  519 156.86  2.15e-02  1.18e+02  2.45e-02
  88  0.9920  2839.28  520  39.71  3.14e-02  1.18e+02  3.57e-02
  89  0.9923  2840.22  518 209.99  2.34e-01  1.14e+02  2.57e-01
  89  0.9923  2840.22  519 165.07  1.95e-02  1.14e+02  2.15e-02
  89  0.9923  2840.22  520  46.43  3.24e-02  1.14e+02  3.57e-02
  90  0.9926  2841.15  518 218.15  2.30e-01  1.11e+02  2.45e-01
  90  0.9926  2841.15  519 173.29  1.77e-02  1.11e+02  1.89e-02
  90  0.9926  2841.15  520  52.80  3.33e-02  1.11e+02  3.55e-02
  91  0.9929  2842.08  518 226.37  2.26e-01  1.07e+02  2.34e-01
  91  0.9929  2842.08  519 181.54  1.62e-02  1.07e+02  1.67e-02
  91  0.9929  2842.08  520  58.91  3.41e-02  1.07e+02  3.53e-02
  92  0.9933  2843.01  518 234.67  2.23e-01  1.04e+02  2.24e-01
  92  0.9933  2843.01  519 189.82  1.48e-02  1.04e+02  1.49e-02
  92  0.9933  2843.01  520  64.81  3.49e-02  1.04e+02  3.50e-02
  93  0.9936  2843.95  518 243.04  2.21e-01  1.01e+02  2.15e-01
  93  0.9936  2843.95  519 198.14  1.37e-02  1.01e+02  1.34e-02
  93  0.9936  2843.95  520  70.55  3.57e-02  1.01e+02  3.47e-02
  94  0.9939  2844.88  518 251.49  2.20e-01  9.82e+01  2.08e-01
  94  0.9939  2844.88  519 206.51  1.27e-02  9.84e+01  1.20e-02
  94  0.9939  2844.88  520  76.17  3.64e-02  9.83e+01  3.45e-02
  95  0.9942  2845.81  518 260.03  2.19e-01  9.55e+01  2.01e-01
  95  0.9942  2845.81  519 214.94  1.18e-02  9.57e+01  1.09e-02
  95  0.9942  2845.81  520  81.69  3.72e-02  9.55e+01  3.42e-02
  96  0.9946  2846.75  518 268.65  2.18e-01  9.29e+01  1.95e-01
  96  0.9946  2846.75  519 223.43  1.10e-02  9.31e+01  9.91e-03
  96  0.9946  2846.75  520  87.14  3.80e-02  9.30e+01  3.40e-02
  97  0.9949  2847.68  518 277.37  2.18e-01  9.04e+01  1.90e-01
  97  0.9949  2847.68  519 232.00  1.04e-02  9.07e+01  9.05e-03
  97  0.9949  2847.68  520  92.53  3.88e-02  9.05e+01  3.38e-02
  98  0.9952  2848.61  518 286.18  2.18e-01  8.80e+01  1.85e-01
  98  0.9952  2848.61  519 240.65  9.77e-03  8.83e+01  8.31e-03
  98  0.9952  2848.61  520  97.89  3.97e-02  8.81e+01  3.37e-02
  99  0.9955  2849.54  518 295.09  2.19e-01  8.57e+01  1.81e-01
  99  0.9955  2849.54  519 249.38  9.24e-03  8.60e+01  7.65e-03
  99  0.9955  2849.54  520 103.21  4.06e-02  8.58e+01  3.36e-02


==> anc/53_174_resonances.txt <==
# Supplemental Material for:
# Spin-spin interaction and magnetic Feshbach resonances in collisions of high-spin atoms with closed-shell atoms
# By Matthew D. Frye, Piort S. Zuchowski, and Michal Tomza
#
# Resonance parameters calculated for 53Cr+174Yb, as detailed in main text.
# Columns are:
#  1. Index of potential
#  2. Scaling parameter of potential
#  3. Depth D_e of potential, in cm^-1
#  4. Index of bound state causing resonance
#  5. Resonance position B_res, in G
#  6. Resonance width Delta, in G
#  7. Resonance background scattering length, in a_0
#  8. Normalised resonance width \bar{Delta}, in G
#
   0  0.9633  2757.19  512 502.02  4.45e-01  4.74e+01  2.03e-01
   0  0.9633  2757.19  513 452.34  4.08e-03  4.76e+01  1.87e-03
   0  0.9633  2757.19  514 216.22  6.58e-02  4.74e+01  3.01e-02
   0  0.9633  2757.19  515   8.35  4.18e-02  4.73e+01  1.91e-02
   0  0.9633  2757.19  516   4.02  8.44e-03  4.76e+01  3.87e-03
   1  0.9636  2758.12  512 513.72  4.67e-01  4.56e+01  2.05e-01
   1  0.9636  2758.12  513 463.84  4.29e-03  4.58e+01  1.89e-03
   1  0.9636  2758.12  514 222.33  7.26e-02  4.56e+01  3.19e-02
   1  0.9636  2758.12  515  10.26  4.64e-02  4.55e+01  2.03e-02
   1  0.9636  2758.12  516   4.96  8.82e-03  4.58e+01  3.89e-03
   2  0.9639  2759.05  512 525.54  4.95e-01  4.37e+01  2.08e-01
   2  0.9639  2759.05  513 475.48  4.47e-03  4.39e+01  1.89e-03
   2  0.9639  2759.05  514 228.50  7.96e-02  4.37e+01  3.36e-02
   2  0.9639  2759.05  515  12.30  5.15e-02  4.37e+01  2.17e-02
   2  0.9639  2759.05  516   5.96  9.33e-03  4.39e+01  3.95e-03
   3  0.9643  2759.99  512 537.51  5.27e-01  4.19e+01  2.13e-01
   3  0.9643  2759.99  513 487.26  4.66e-03  4.21e+01  1.89e-03
   3  0.9643  2759.99  514 234.72  8.72e-02  4.19e+01  3.52e-02
   3  0.9643  2759.99  515  14.48  5.74e-02  4.18e+01  2.31e-02
   3  0.9643  2759.99  516   7.01  9.98e-03  4.20e+01  4.04e-03
   4  0.9646  2760.92  512 549.61  5.65e-01  4.00e+01  2.18e-01
   4  0.9646  2760.92  513 499.19  4.85e-03  4.02e+01  1.88e-03
   4  0.9646  2760.92  514 241.00  9.55e-02  4.00e+01  3.68e-02
   4  0.9646  2760.92  515  16.78  6.42e-02  3.99e+01  2.47e-02
   4  0.9646  2760.92  516   8.12  1.08e-02  4.01e+01  4.16e-03
   5  0.9649  2761.85  512 561.86  6.10e-01  3.80e+01  2.24e-01
   5  0.9649  2761.85  513 511.26  5.07e-03  3.83e+01  1.87e-03
   5  0.9649  2761.85  514 247.34  1.05e-01  3.81e+01  3.85e-02
   5  0.9649  2761.85  515  19.24  7.19e-02  3.80e+01  2.64e-02
   5  0.9649  2761.85  516   9.28  1.17e-02  3.82e+01  4.31e-03
   6  0.9652  2762.78  512 574.25  6.63e-01  3.61e+01  2.30e-01
   6  0.9652  2762.78  513 523.48  5.32e-03  3.63e+01  1.86e-03
   6  0.9652  2762.78  514 253.75  1.16e-01  3.61e+01  4.02e-02
   6  0.9652  2762.78  515  21.84  8.10e-02  3.61e+01  2.81e-02
   6  0.9652  2762.78  516  10.50  1.28e-02  3.62e+01  4.48e-03
   7  0.9656  2763.72  512 586.78  7.25e-01  3.41e+01  2.38e-01
   7  0.9656  2763.72  513 535.85  5.60e-03  3.43e+01  1.85e-03
   7  0.9656  2763.72  514 260.21  1.28e-01  3.41e+01  4.21e-02
   7  0.9656  2763.72  515  24.60  9.16e-02  3.41e+01  3.01e-02
   7  0.9656  2763.72  516  11.79  1.42e-02  3.42e+01  4.67e-03
   8  0.9659  2764.65  512 599.45  7.99e-01  3.20e+01  2.47e-01
   8  0.9659  2764.65  513 548.37  5.94e-03  3.23e+01  1.85e-03
   8  0.9659  2764.65  514 266.74  1.43e-01  3.21e+01  4.41e-02
   8  0.9659  2764.65  515  27.53  1.04e-01  3.20e+01  3.22e-02
   8  0.9659  2764.65  516  13.13  1.58e-02  3.22e+01  4.88e-03
   9  0.9662  2765.58  512 612.28  8.89e-01  2.99e+01  2.56e-01
   9  0.9662  2765.58  513 561.03  6.35e-03  3.02e+01  1.85e-03
   9  0.9662  2765.58  514 273.34  1.60e-01  3.00e+01  4.63e-02
   9  0.9662  2765.58  515  30.64  1.19e-01  2.99e+01  3.45e-02
   9  0.9662  2765.58  516  14.54  1.77e-02  3.01e+01  5.12e-03
  10  0.9665  2766.52  512 625.25  9.98e-01  2.78e+01  2.67e-01
  10  0.9665  2766.52  513 573.85  6.84e-03  2.81e+01  1.85e-03
  10  0.9665  2766.52  514 280.00  1.81e-01  2.78e+01  4.86e-02
  10  0.9665  2766.52  515  33.95  1.38e-01  2.78e+01  3.69e-02
  10  0.9665  2766.52  516  16.02  2.00e-02  2.79e+01  5.38e-03
  11  0.9669  2767.45  512 638.37  1.13e+00  2.56e+01  2.79e-01
  11  0.9669  2767.45  513 586.83  7.46e-03  2.58e+01  1.86e-03
  11  0.9669  2767.45  514 286.73  2.08e-01  2.56e+01  5.12e-02
  11  0.9669  2767.45  515  37.47  1.61e-01  2.55e+01  3.97e-02
  11  0.9669  2767.45  516  17.56  2.29e-02  2.57e+01  5.66e-03
  12  0.9672  2768.38  512 651.64  1.31e+00  2.32e+01  2.93e-01
  12  0.9672  2768.38  513 599.95  8.23e-03  2.36e+01  1.87e-03
  12  0.9672  2768.38  514 293.53  2.41e-01  2.33e+01  5.40e-02
  12  0.9672  2768.38  515  41.22  1.91e-01  2.32e+01  4.27e-02
  12  0.9672  2768.38  516  19.18  2.65e-02  2.33e+01  5.97e-03
  13  0.9675  2769.32  512 665.06  1.53e+00  2.08e+01  3.07e-01
  13  0.9675  2769.32  513 613.24  9.22e-03  2.12e+01  1.88e-03
  13  0.9675  2769.32  514 300.39  2.83e-01  2.09e+01  5.70e-02
  13  0.9675  2769.32  515  45.22  2.29e-01  2.08e+01  4.60e-02
  13  0.9675  2769.32  516  20.87  3.13e-02  2.09e+01  6.31e-03
  14  0.9678  2770.25  512 678.63  1.83e+00  1.84e+01  3.24e-01
  14  0.9678  2770.25  513 626.67  1.05e-02  1.87e+01  1.90e-03
  14  0.9678  2770.25  514 307.33  3.41e-01  1.84e+01  6.04e-02
  14  0.9678  2770.25  515  49.50  2.81e-01  1.83e+01  4.97e-02
  14  0.9678  2770.25  516  22.63  3.76e-02  1.85e+01  6.69e-03
  15  0.9682  2771.18  512 692.35  2.26e+00  1.58e+01  3.42e-01
  15  0.9682  2771.18  513 640.27  1.24e-02  1.61e+01  1.92e-03
  15  0.9682  2771.18  514 314.34  4.22e-01  1.58e+01  6.42e-02
  15  0.9682  2771.18  515  54.08  3.54e-01  1.57e+01  5.37e-02
  15  0.9682  2771.18  516  24.47  4.65e-02  1.58e+01  7.10e-03
  16  0.9685  2772.11  512 706.23  2.89e+00  1.30e+01  3.63e-01
  16  0.9685  2772.11  513 654.02  1.51e-02  1.34e+01  1.95e-03
  16  0.9685  2772.11  514 321.41  5.43e-01  1.31e+01  6.84e-02
  16  0.9685  2772.11  515  59.01  4.64e-01  1.30e+01  5.83e-02
  16  0.9685  2772.11  516  26.40  5.97e-02  1.31e+01  7.55e-03
  17  0.9688  2773.05  512 720.27  3.94e+00  1.02e+01  3.86e-01
  17  0.9688  2773.05  513 667.94  1.95e-02  1.06e+01  1.99e-03
  17  0.9688  2773.05  514 328.56  7.43e-01  1.02e+01  7.30e-02
  17  0.9688  2773.05  515  64.34  6.47e-01  1.02e+01  6.33e-02
  17  0.9688  2773.05  516  28.41  8.15e-02  1.03e+01  8.06e-03
  18  0.9691  2773.98  512 734.46  5.97e+00  7.16e+00  4.12e-01
  18  0.9691  2773.98  513 682.01  2.78e-02  7.59e+00  2.03e-03
  18  0.9691  2773.98  514 335.78  1.13e+00  7.19e+00  7.82e-02
  18  0.9691  2773.98  515  70.11  1.00e+00  7.16e+00  6.91e-02
  18  0.9691  2773.98  516  30.51  1.23e-01  7.25e+00  8.61e-03
  19  0.9695  2774.91  512 748.81  1.15e+01  3.97e+00  4.41e-01
  19  0.9695  2774.91  513 696.24  4.87e-02  4.43e+00  2.08e-03
  19  0.9695  2774.91  514 343.08  2.18e+00  4.01e+00  8.41e-02
  19  0.9695  2774.91  515  76.41  1.97e+00  3.97e+00  7.55e-02
  19  0.9695  2774.91  516  32.70  2.36e-01  4.06e+00  9.22e-03
  20  0.9698  2775.85  512 763.31  8.20e+01  6.00e-01  4.74e-01
  20  0.9698  2775.85  513 710.64  2.04e-01  1.09e+00  2.14e-03
  20  0.9698  2775.85  514 350.45  1.49e+01  6.33e-01  9.07e-02
  20  0.9698  2775.85  515  83.32  1.43e+01  6.00e-01  8.27e-02
  20  0.9698  2775.85  516  34.99  1.51e+00  6.83e-01  9.90e-03
  21  0.9701  2776.78  512 777.98 -1.77e+01 -3.00e+00  5.12e-01
  21  0.9701  2776.78  513 725.21 -9.22e-02 -2.48e+00  2.20e-03
  21  0.9701  2776.78  514 357.90 -3.44e+00 -2.97e+00  9.83e-02
  21  0.9701  2776.78  515  90.95 -3.15e+00 -3.00e+00  9.11e-02
  21  0.9701  2776.78  516  37.39 -3.79e-01 -2.92e+00  1.07e-02
  22  0.9704  2777.71  512 792.81 -8.41e+00 -6.86e+00  5.55e-01
  22  0.9704  2777.71  513 739.94 -3.75e-02 -6.28e+00  2.27e-03
  22  0.9704  2777.71  514 365.42 -1.63e+00 -6.82e+00  1.07e-01
  22  0.9704  2777.71  515  99.46 -1.53e+00 -6.85e+00  1.01e-01
  22  0.9704  2777.71  516  39.89 -1.77e-01 -6.77e+00  1.15e-02
  23  0.9708  2778.64  513 754.84 -2.36e-02 -1.04e+01  2.35e-03
  23  0.9708  2778.64  514 373.01 -1.11e+00 -1.10e+01  1.17e-01
  23  0.9708  2778.64  515 109.06 -1.06e+00 -1.10e+01  1.12e-01
  23  0.9708  2778.64  516  42.51 -1.19e-01 -1.09e+01  1.25e-02
  24  0.9711  2779.58  513 769.92 -1.72e-02 -1.48e+01  2.45e-03
  24  0.9711  2779.58  514 380.69 -8.62e-01 -1.54e+01  1.28e-01
  24  0.9711  2779.58  515 120.02 -8.36e-01 -1.54e+01  1.24e-01
  24  0.9711  2779.58  516  45.25 -9.16e-02 -1.54e+01  1.36e-02
  25  0.9714  2780.51  513 785.17 -1.35e-02 -1.96e+01  2.54e-03
  25  0.9714  2780.51  514 388.44 -7.24e-01 -2.03e+01  1.41e-01
  25  0.9714  2780.51  515 132.72 -7.12e-01 -2.03e+01  1.39e-01
  25  0.9714  2780.51  516  48.12 -7.60e-02 -2.02e+01  1.48e-02
  26  0.9718  2781.44  514 396.27 -6.37e-01 -2.56e+01  1.57e-01
  26  0.9718  2781.44  515 147.75 -6.36e-01 -2.56e+01  1.57e-01
  26  0.9718  2781.44  516  51.13 -6.60e-02 -2.55e+01  1.62e-02
  27  0.9721  2782.38  514 404.18 -5.80e-01 -3.14e+01  1.75e-01
  27  0.9721  2782.38  515 165.95 -5.87e-01 -3.14e+01  1.78e-01
  27  0.9721  2782.38  516  54.29 -5.91e-02 -3.13e+01  1.79e-02
  28  0.9724  2783.31  514 412.16 -5.41e-01 -3.78e+01  1.97e-01
  28  0.9724  2783.31  515 188.69 -5.56e-01 -3.78e+01  2.02e-01
  28  0.9724  2783.31  516  57.62 -5.43e-02 -3.78e+01  1.97e-02
  29  0.9727  2784.24  514 420.23 -5.16e-01 -4.49e+01  2.24e-01
  29  0.9727  2784.24  515 218.25 -5.37e-01 -4.49e+01  2.32e-01
  29  0.9727  2784.24  516  61.11 -5.07e-02 -4.49e+01  2.20e-02
  30  0.9731  2785.17  514 428.39 -5.02e-01 -5.30e+01  2.56e-01
  30  0.9731  2785.17  515 258.81 -5.27e-01 -5.29e+01  2.68e-01
  30  0.9731  2785.17  516  64.80 -4.82e-02 -5.30e+01  2.46e-02
  31  0.9734  2786.11  514 436.62 -4.97e-01 -6.21e+01  2.98e-01
  31  0.9734  2786.11  515 318.95 -5.23e-01 -6.19e+01  3.12e-01
  31  0.9734  2786.11  516  68.70 -4.63e-02 -6.21e+01  2.77e-02
  32  0.9737  2787.04  514 445.00 -5.37e-01 -7.31e+01  3.79e-01
  32  0.9737  2787.04  515 419.31 -4.91e-01 -7.16e+01  3.39e-01
  32  0.9737  2787.04  516  72.82 -4.50e-02 -7.25e+01  3.15e-02
  33  0.9740  2787.97  514 625.62 -5.67e-01 -8.45e+01  4.61e-01
  33  0.9740  2787.97  515 453.30 -4.84e-01 -8.43e+01  3.93e-01
  33  0.9740  2787.97  516  77.20 -4.43e-02 -8.47e+01  3.61e-02
  34  0.9744  2788.91  515 461.80 -5.03e-01 -9.86e+01  4.78e-01
  34  0.9744  2788.91  516  81.87 -4.40e-02 -9.89e+01  4.19e-02
  35  0.9747  2789.84  515 470.37 -5.26e-01 -1.16e+02  5.86e-01
  35  0.9747  2789.84  516  86.86 -4.42e-02 -1.16e+02  4.94e-02
  36  0.9750  2790.77  515 479.02 -5.58e-01 -1.36e+02  7.33e-01
  36  0.9750  2790.77  516  92.23 -4.49e-02 -1.37e+02  5.91e-02
  37  0.9753  2791.70  515 487.77 -6.01e-01 -1.62e+02  9.40e-01
  37  0.9753  2791.70  516  98.01 -4.61e-02 -1.63e+02  7.23e-02
  38  0.9757  2792.64  515 496.61 -6.62e-01 -1.96e+02  1.25e+00
  38  0.9757  2792.64  516 104.30 -4.81e-02 -1.96e+02  9.10e-02
  39  0.9760  2793.57  515 505.54 -7.47e-01 -2.40e+02  1.73e+00
  39  0.9760  2793.57  516 111.17 -5.12e-02 -2.41e+02  1.19e-01
  40  0.9763  2794.50  515 514.58 -8.72e-01 -3.03e+02  2.55e+00
  40  0.9763  2794.50  516 118.75 -5.59e-02 -3.05e+02  1.64e-01
  41  0.9766  2795.44  515 523.75 -1.07e+00 -3.99e+02  4.10e+00
  41  0.9766  2795.44  516 127.20 -6.34e-02 -4.01e+02  2.45e-01
  42  0.9770  2796.37  515 533.07 -1.41e+00 -5.62e+02  7.63e+00
  42  0.9770  2796.37  516 136.73 -7.66e-02 -5.67e+02  4.19e-01
  43  0.9773  2797.30  515 542.69 -2.13e+00 -9.08e+02  1.87e+01
  43  0.9773  2797.30  516 147.66 -1.05e-01 -9.20e+02  9.33e-01
  44  0.9776  2798.23  515 553.37 -4.70e+00 -2.12e+03  9.58e+01
  44  0.9776  2798.23  516 160.43 -2.09e-01 -2.18e+03  4.38e+00
  45  0.9779  2799.17  516 550.74  1.80e+01  8.56e+03  1.49e+03
  45  0.9779  2799.17  517 175.18  6.15e-01  7.80e+03  4.63e+01
  45  0.9779  2799.17  518   1.30  1.20e-01  2.62e+03  3.04e+00
  46  0.9783  2800.10  516 568.20  2.99e+00  1.50e+03  4.31e+01
  46  0.9783  2800.10  517 194.12  9.32e-02  1.47e+03  1.32e+00
  46  0.9783  2800.10  518  10.28  2.06e+00  1.25e+03  2.48e+01
  46  0.9783  2800.10  519   2.04  2.36e+00  1.66e+03  3.78e+01
  47  0.9786  2801.03  516 578.52  1.61e+00  8.41e+02  1.30e+01
  47  0.9786  2801.03  517 217.94  4.11e-02  8.35e+02  3.30e-01
  47  0.9786  2801.03  518  22.54  1.68e+00  8.12e+02  1.32e+01
  47  0.9786  2801.03  519   8.06  7.43e-01  8.85e+02  6.34e+00
  48  0.9789  2801.97  516 588.46  1.09e+00  5.95e+02  6.24e+00
  48  0.9789  2801.97  517 249.84  2.16e-02  5.92e+02  1.23e-01
  48  0.9789  2801.97  518  34.13  1.26e+00  5.86e+02  7.09e+00
  48  0.9789  2801.97  519  13.20  4.15e-01  6.10e+02  2.44e+00
  49  0.9792  2802.90  516 598.37  8.19e-01  4.65e+02  3.67e+00
  49  0.9792  2802.90  517 295.65  1.17e-02  4.64e+02  5.22e-02
  49  0.9792  2802.90  518  44.89  9.87e-01  4.61e+02  4.39e+00
  49  0.9792  2802.90  519  18.34  2.87e-01  4.73e+02  1.31e+00
  50  0.9796  2803.83  516 608.31  6.55e-01  3.86e+02  2.43e+00
  50  0.9796  2803.83  517 368.55  5.97e-03  3.85e+02  2.22e-02
  50  0.9796  2803.83  518  54.98  8.11e-01  3.83e+02  2.99e+00
  50  0.9796  2803.83  519  23.65  2.20e-01  3.90e+02  8.26e-01
  51  0.9799  2804.77  516 618.31  5.44e-01  3.31e+02  1.74e+00
  51  0.9799  2804.77  517 506.42  2.56e-03  3.32e+02  8.19e-03
  51  0.9799  2804.77  518  64.56  6.88e-01  3.30e+02  2.19e+00
  51  0.9799  2804.77  519  29.17  1.79e-01  3.34e+02  5.75e-01
  52  0.9802  2805.70  517 628.38  4.65e-01  2.92e+02  1.31e+00
  52  0.9802  2805.70  518  73.72  5.98e-01  2.91e+02  1.68e+00
  52  0.9802  2805.70  519  34.97  1.51e-01  2.94e+02  4.27e-01
  53  0.9806  2806.63  517 638.54  4.06e-01  2.62e+02  1.03e+00
  53  0.9806  2806.63  518  82.57  5.30e-01  2.61e+02  1.33e+00
  53  0.9806  2806.63  519  41.06  1.30e-01  2.63e+02  3.31e-01
  54  0.9809  2807.56  517 648.78  3.60e-01  2.38e+02  8.28e-01
  54  0.9809  2807.56  518  91.16  4.76e-01  2.38e+02  1.09e+00
  54  0.9809  2807.56  519  47.47  1.14e-01  2.40e+02  2.64e-01
  55  0.9812  2808.50  517 659.11  3.24e-01  2.19e+02  6.86e-01
  55  0.9812  2808.50  518  99.54  4.33e-01  2.19e+02  9.14e-01
  55  0.9812  2808.50  519  54.22  1.01e-01  2.20e+02  2.14e-01
  56  0.9815  2809.43  517 669.53  2.95e-01  2.04e+02  5.79e-01
  56  0.9815  2809.43  518 107.78  3.99e-01  2.03e+02  7.81e-01
  56  0.9815  2809.43  519  61.31  8.96e-02  2.04e+02  1.76e-01
  57  0.9819  2810.36  517 680.03  2.71e-01  1.90e+02  4.97e-01
  57  0.9819  2810.36  518 115.89  3.70e-01  1.90e+02  6.77e-01
  57  0.9819  2810.36  519  68.72  7.94e-02  1.91e+02  1.46e-01
  58  0.9822  2811.30  517 690.63  2.51e-01  1.79e+02  4.33e-01
  58  0.9822  2811.30  518 123.92  3.46e-01  1.79e+02  5.95e-01
  58  0.9822  2811.30  519  76.41  7.02e-02  1.80e+02  1.21e-01
  59  0.9825  2812.23  517 701.32  2.34e-01  1.69e+02  3.82e-01
  59  0.9825  2812.23  518 131.88  3.25e-01  1.69e+02  5.30e-01
  59  0.9825  2812.23  519  84.33  6.18e-02  1.70e+02  1.01e-01
  60  0.9828  2813.16  517 712.11  2.20e-01  1.61e+02  3.40e-01
  60  0.9828  2813.16  518 139.80  3.08e-01  1.60e+02  4.76e-01
  60  0.9828  2813.16  519  92.42  5.43e-02  1.61e+02  8.43e-02
  61  0.9832  2814.09  517 722.99  2.08e-01  1.53e+02  3.06e-01
  61  0.9832  2814.09  518 147.70  2.93e-01  1.53e+02  4.32e-01
  61  0.9832  2814.09  519 100.61  4.77e-02  1.53e+02  7.04e-02
  62  0.9835  2815.03  517 733.96  1.97e-01  1.46e+02  2.78e-01
  62  0.9835  2815.03  518 155.59  2.80e-01  1.46e+02  3.94e-01
  62  0.9835  2815.03  519 108.86  4.19e-02  1.46e+02  5.91e-02
  63  0.9838  2815.96  517 745.03  1.88e-01  1.40e+02  2.54e-01
  63  0.9838  2815.96  518 163.48  2.69e-01  1.40e+02  3.63e-01
  63  0.9838  2815.96  519 117.14  3.68e-02  1.40e+02  4.98e-02
  64  0.9841  2816.89  517 756.19  1.80e-01  1.34e+02  2.33e-01
  64  0.9841  2816.89  518 171.39  2.60e-01  1.34e+02  3.36e-01
  64  0.9841  2816.89  519 125.41  3.25e-02  1.35e+02  4.22e-02
  64  0.9841  2816.89  520   8.51  2.54e-02  1.34e+02  3.29e-02
  65  0.9845  2817.83  517 767.45  1.73e-01  1.29e+02  2.16e-01
  65  0.9845  2817.83  518 179.33  2.52e-01  1.29e+02  3.13e-01
  65  0.9845  2817.83  519 133.67  2.88e-02  1.30e+02  3.60e-02
  65  0.9845  2817.83  520  17.87  2.72e-02  1.29e+02  3.38e-02
  66  0.9848  2818.76  517 778.81  1.68e-01  1.25e+02  2.01e-01
  66  0.9848  2818.76  518 187.30  2.45e-01  1.24e+02  2.93e-01
  66  0.9848  2818.76  519 141.91  2.57e-02  1.25e+02  3.09e-02
  66  0.9848  2818.76  520  26.25  2.86e-02  1.25e+02  3.44e-02
  67  0.9851  2819.69  517 790.26  1.62e-01  1.20e+02  1.88e-01
  67  0.9851  2819.69  518 195.32  2.39e-01  1.20e+02  2.76e-01
  67  0.9851  2819.69  519 150.15  2.30e-02  1.21e+02  2.68e-02
  67  0.9851  2819.69  520  33.90  2.99e-02  1.20e+02  3.47e-02
  68  0.9854  2820.62  518 203.39  2.33e-01  1.16e+02  2.61e-01
  68  0.9854  2820.62  519 158.38  2.08e-02  1.16e+02  2.33e-02
  68  0.9854  2820.62  520  40.98  3.10e-02  1.16e+02  3.48e-02
  69  0.9858  2821.56  518 211.52  2.29e-01  1.12e+02  2.48e-01
  69  0.9858  2821.56  519 166.61  1.88e-02  1.13e+02  2.04e-02
  69  0.9858  2821.56  520  47.65  3.20e-02  1.13e+02  3.47e-02
  70  0.9861  2822.49  518 219.72  2.25e-01  1.09e+02  2.36e-01
  70  0.9861  2822.49  519 174.87  1.71e-02  1.09e+02  1.80e-02
  70  0.9861  2822.49  520  53.99  3.29e-02  1.09e+02  3.46e-02
  71  0.9864  2823.42  518 227.98  2.22e-01  1.06e+02  2.26e-01
  71  0.9864  2823.42  519 183.14  1.57e-02  1.06e+02  1.60e-02
  71  0.9864  2823.42  520  60.07  3.38e-02  1.06e+02  3.44e-02
  72  0.9867  2824.36  518 236.31  2.20e-01  1.03e+02  2.17e-01
  72  0.9867  2824.36  519 191.45  1.44e-02  1.03e+02  1.43e-02
  72  0.9867  2824.36  520  65.96  3.46e-02  1.03e+02  3.42e-02
  73  0.9871  2825.29  518 244.73  2.18e-01  9.96e+01  2.09e-01
  73  0.9871  2825.29  519 199.81  1.33e-02  9.99e+01  1.28e-02
  73  0.9871  2825.29  520  71.69  3.54e-02  9.97e+01  3.40e-02
  74  0.9874  2826.22  518 253.22  2.17e-01  9.68e+01  2.02e-01
  74  0.9874  2826.22  519 208.22  1.24e-02  9.71e+01  1.16e-02
  74  0.9874  2826.22  520  77.31  3.61e-02  9.69e+01  3.37e-02
  75  0.9877  2827.15  518 261.81  2.16e-01  9.42e+01  1.96e-01
  75  0.9877  2827.15  519 216.68  1.15e-02  9.44e+01  1.05e-02
  75  0.9877  2827.15  520  82.83  3.69e-02  9.42e+01  3.35e-02
  76  0.9880  2828.09  518 270.48  2.16e-01  9.16e+01  1.90e-01
  76  0.9880  2828.09  519 225.22  1.08e-02  9.19e+01  9.55e-03
  76  0.9880  2828.09  520  88.28  3.78e-02  9.17e+01  3.34e-02
  77  0.9884  2829.02  518 279.24  2.16e-01  8.92e+01  1.85e-01
  77  0.9884  2829.02  519 233.83  1.01e-02  8.94e+01  8.74e-03
  77  0.9884  2829.02  520  93.68  3.86e-02  8.92e+01  3.32e-02
  78  0.9887  2829.95  518 288.10  2.16e-01  8.68e+01  1.81e-01
  78  0.9887  2829.95  519 242.52  9.57e-03  8.71e+01  8.03e-03
  78  0.9887  2829.95  520  99.04  3.95e-02  8.69e+01  3.31e-02
  79  0.9890  2830.89  518 297.06  2.17e-01  8.46e+01  1.77e-01
  79  0.9890  2830.89  519 251.30  9.07e-03  8.48e+01  7.41e-03
  79  0.9890  2830.89  520 104.38  4.05e-02  8.46e+01  3.31e-02
  80  0.9894  2831.82  518 306.12  2.19e-01  8.24e+01  1.74e-01
  80  0.9894  2831.82  519 260.17  8.63e-03  8.26e+01  6.87e-03
  80  0.9894  2831.82  520 109.70  4.16e-02  8.24e+01  3.30e-02
  81  0.9897  2832.75  518 315.28  2.21e-01  8.03e+01  1.71e-01
  81  0.9897  2832.75  519 269.13  8.24e-03  8.05e+01  6.39e-03
  81  0.9897  2832.75  520 115.02  4.28e-02  8.03e+01  3.31e-02
  82  0.9900  2833.68  518 324.54  2.23e-01  7.82e+01  1.68e-01
  82  0.9900  2833.68  519 278.20  7.91e-03  7.84e+01  5.97e-03
  82  0.9900  2833.68  520 120.34  4.41e-02  7.82e+01  3.32e-02
  83  0.9903  2834.62  518 333.92  2.26e-01  7.62e+01  1.66e-01
  83  0.9903  2834.62  519 287.36  7.62e-03  7.64e+01  5.60e-03
  83  0.9903  2834.62  520 125.66  4.55e-02  7.62e+01  3.34e-02
  84  0.9907  2835.55  518 343.40  2.29e-01  7.42e+01  1.64e-01
  84  0.9907  2835.55  519 296.63  7.37e-03  7.44e+01  5.28e-03
  84  0.9907  2835.55  520 131.00  4.71e-02  7.43e+01  3.37e-02
  85  0.9910  2836.48  518 353.00  2.32e-01  7.23e+01  1.62e-01
  85  0.9910  2836.48  519 306.02  7.17e-03  7.25e+01  5.00e-03
  85  0.9910  2836.48  520 136.36  4.90e-02  7.23e+01  3.41e-02
  86  0.9913  2837.42  518 362.71  2.36e-01  7.04e+01  1.60e-01
  86  0.9913  2837.42  519 315.51  7.01e-03  7.06e+01  4.77e-03
  86  0.9913  2837.42  520 141.75  5.11e-02  7.04e+01  3.47e-02
  87  0.9916  2838.35  518 372.54  2.40e-01  6.86e+01  1.58e-01
  87  0.9916  2838.35  519 325.12  6.90e-03  6.87e+01  4.57e-03
  87  0.9916  2838.35  520 147.16  5.35e-02  6.86e+01  3.54e-02
  88  0.9920  2839.28  518 382.49  2.44e-01  6.67e+01  1.57e-01
  88  0.9920  2839.28  519 334.84  6.85e-03  6.69e+01  4.41e-03
  88  0.9920  2839.28  520 152.60  5.64e-02  6.68e+01  3.63e-02
  89  0.9923  2840.22  518 392.56  2.47e-01  6.49e+01  1.54e-01
  89  0.9923  2840.22  519 344.68  6.87e-03  6.51e+01  4.31e-03
  89  0.9923  2840.22  520 158.09  6.01e-02  6.49e+01  3.76e-02
  90  0.9926  2841.15  518 402.76  2.49e-01  6.31e+01  1.51e-01
  90  0.9926  2841.15  519 354.65  7.01e-03  6.33e+01  4.27e-03
  90  0.9926  2841.15  520 163.61  6.49e-02  6.31e+01  3.95e-02
  91  0.9929  2842.08  518 413.10  2.48e-01  6.13e+01  1.46e-01
  91  0.9929  2842.08  519 364.74  7.36e-03  6.14e+01  4.36e-03
  91  0.9929  2842.08  520 169.18  7.19e-02  6.13e+01  4.25e-02
  92  0.9933  2843.01  518 423.60  2.38e-01  5.94e+01  1.36e-01
  92  0.9933  2843.01  519 374.96  8.23e-03  5.95e+01  4.72e-03
  92  0.9933  2843.01  520 174.83  8.43e-02  5.94e+01  4.83e-02
  93  0.9936  2843.95  518 434.39  1.98e-01  5.73e+01  1.09e-01
  93  0.9936  2843.95  519 385.31  1.11e-02  5.74e+01  6.15e-03
  93  0.9936  2843.95  520 180.63  1.18e-01  5.73e+01  6.53e-02
  94  0.9939  2844.88  518 448.80  1.95e-01  4.96e+01  9.30e-02
  94  0.9939  2844.88  519 396.00  1.14e-01  4.97e+01  5.45e-02
  94  0.9939  2844.88  520 188.88  1.28e+00  4.97e+01  6.11e-01
  94  0.9939  2844.88  521   1.15  6.98e-02  4.93e+01  3.32e-02
  95  0.9942  2845.81  519 454.64  5.43e-01  5.57e+01  2.91e-01
  95  0.9942  2845.81  520 406.29  8.19e-04  5.60e+01  4.42e-04
  95  0.9942  2845.81  521 191.18  1.39e-02  5.58e+01  7.47e-03
  95  0.9942  2845.81  522   1.70  3.46e-02  5.54e+01  1.84e-02
  95  0.9942  2845.81  523   0.59  1.10e-02  5.66e+01  6.00e-03
  96  0.9946  2846.75  519 465.93  4.49e-01  5.34e+01  2.31e-01
  96  0.9946  2846.75  520 417.04  2.68e-03  5.37e+01  1.39e-03
  96  0.9946  2846.75  521 197.21  3.86e-02  5.34e+01  1.99e-02
  96  0.9946  2846.75  522   3.09  3.22e-02  5.32e+01  1.65e-02
  96  0.9946  2846.75  523   1.34  9.39e-03  5.39e+01  4.88e-03
  97  0.9949  2847.68  519 477.09  4.37e-01  5.15e+01  2.17e-01
  97  0.9949  2847.68  520 427.91  3.45e-03  5.17e+01  1.72e-03
  97  0.9949  2847.68  521 203.10  5.07e-02  5.15e+01  2.52e-02
  97  0.9949  2847.68  522   4.58  3.47e-02  5.14e+01  1.72e-02
  97  0.9949  2847.68  523   2.12  8.75e-03  5.19e+01  4.37e-03
  98  0.9952  2848.61  519 488.32  4.43e-01  4.97e+01  2.12e-01
  98  0.9952  2848.61  520 438.91  3.87e-03  4.99e+01  1.86e-03
  98  0.9952  2848.61  521 209.01  5.92e-02  4.97e+01  2.84e-02
  98  0.9952  2848.61  522   6.19  3.82e-02  4.96e+01  1.83e-02
  98  0.9952  2848.61  523   2.94  8.61e-03  5.00e+01  4.15e-03
  99  0.9955  2849.54  519 499.66  4.58e-01  4.79e+01  2.12e-01
  99  0.9955  2849.54  520 450.04  4.15e-03  4.81e+01  1.92e-03
  99  0.9955  2849.54  521 214.96  6.65e-02  4.79e+01  3.07e-02
  99  0.9955  2849.54  522   7.92  4.23e-02  4.78e+01  1.95e-02
  99  0.9955  2849.54  523   3.80  8.76e-03  4.81e+01  4.06e-03


==> anc/base9-Sat_1S.f <==
      SUBROUTINE BAS9IN(PRTP,IBOUND,IPRINT)
      USE efvs, ONLY: EFV, EFVNAM, EFVUNT, MAPEFV, NEFV
      USE potential, ONLY: IREF, NCONST, VCONST
      USE basis_data, ONLY: ELEVEL, JHALF, JLEVEL, NLEVEL
      USE physical_constants, ONLY: Giga_in_SI, bohr_magneton, g_e,
     c                              hartree_in_inv_cm,
     c                              speed_of_light_in_cm
C
C     BASE9 ROUTINE BY JA and PZ 2010 TO
C     TO STUDY RB (ATOM A)-SR (ATOM B) INTERACTIONS
C     VERSION USING JTOT INSTEAD OF IBLOCK FOR MTOT LOOP
C
C     present subroutine supports the following potential terms:
C     1)  electronic potential
C     2)  Aa(R)S.Ia where Aa is hf coupling
C     3)  Ab(R)S.Ib where Ab is hf coupling

C [VARIOUS INTERMEDIATE MODIFICATIONS]

C     MODIFIED JAN 2018 BY M FRYE TO COVER A WIDER VARIETY OF COUPLING
C     TERMS. TERMS NOW DESCRIBED ARE:
C     LAMBDA=1:  ELECTRONIC POTENTIAL
C     LAMBDA=2:  R-DEPENDENT COMPONENT OF SCALAR (ISOTROPIC) HYPERFINE COUPLING ON A
C     LAMBDA=3:  R-DEPENDENT COMPONENT OF SCALAR (ISOTROPIC) HYPERFINE COUPLING ON B
C     LAMBDA=4:  TENSORAL (ANISOTROPIC) HYPERFINE COUPLING ON A
C     LAMBDA=5:  TENSORAL (ANISOTROPIC) HYPERFINE COUPLING ON B
C     LAMBDA=6:  NUCLEAR QUADRUPOLE COUPLING ON A
C     LAMBDA=7:  NUCLEAR QUADRUPOLE COUPLING ON B
C     LAMBDA=8:  SPIN-ROTATION COUPLING
C     LAMBDA=9:  LINEAR STARK TERM
C
C     ADDED POTIN9 TO PASS LAMBDA TO VSTAR, SO ARBITRARY COMBINATIONS OF
C     COUPLINGS CAN BE SPECIFIED.
C     ALSO ADDED THRSH9 AND VARIOUS TIDYING UP.

C     MDF 2021-2023 - BRANCHED TO base9-Sat_1S.f
C     MODIFICATIONS TO ENSURE ROUTINE IS SUITABLE FOR HIGH-SPIN ATOM A (EG CR)
C     ADDED LAMBDA=10: SPIN-SPIN TERM

CCC NBB SOME EARLIER VERSIONS OF THIS ROUTINE DEFINED HFSPLA AND HFSPLB
CCC AS THE RELEVANT HYPERFINE COUPLING *CONSTANTS* RATHER THAN THE
CCC HYPERFINE SPLITTING IMPLIED BY THE NAME. THIS WAS CORRECTED AT SOME
CCC STAGE BETWEEN THE ORIGINAL CREATION OF THE ROUTINE AND THE 2018
CCC MAJOR EDIT, BUT SOME OLD INPUT FILES EXIST USING THE OLD (AND HIGHLY
CCC CONFUSING) CONVENTION, SO BEWARE. SIMILARLY, SOME VERSIONS INPUT
CCC NUCLEAR MAGNETIC MOMENTS IN UNITS OF THE NUCLEAR MAGNETON RATHER
CCC THAN THE BOHR MAGNETON. THE CURRENT DEFINITIONS ARE CONSISTENT WITH
CCC THOSE USED IN THE ALKALI-ALKALI BASE9s.

      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      SAVE
      logical :: inolls=.false.
      CHARACTER(8) PRTP(4),QNAME(10)
      LOGICAL LEVIN,EIN,LCOUNT,EFFLG
      DIMENSION LREQ(10),MFREQ(10)
      DIMENSION JSTATE(1),VL(1),IV(1),JSINDX(1),L(1),CENT(1),LAM(1)
      DIMENSION DGVL(*)
      DIMENSION MONQN(NQN1)
      DOUBLE PRECISION, ALLOCATABLE :: HAMMAT(:,:), EVAL(:), EVEC(:,:)
C  ALTERED TO USE ARRAY SIZES FROM MODULE sizes ON 23-06-17 BY CRLS
C
C  include common block for data received via pvm
C
cINOLLS include 'all/pvmdat1.f'
cINOLLS include 'all/pvmdat.f'
C
      NAMELIST / BASIS9 / ISA,ISB,GSA,GSB,INUCA,INUCB,hfcpla,hfcplb,
     1                    HFSPLA,HFSPLB,GA,GB,LMAX,LREQ,MFREQ,EFFLG
C     BOHR MAGNETON IN 1/(cm G)
C     DATA BM/0.466864515D-4/
C value amended on 30-6-11 to current NIST data
C     PARAMETER (BOHRMG=1.51982984600456D-16*13.99624555D5)
C     CONVERSION FACTOR FROM HARTREE TO CM-1
C     DATA AUCM/219474.631371D0/
C     NUCLEAR MAGNETON (1/(cm G))
C     DATA XNM/2.542623616D-8/
C     ELECTRON G-FACTOR: NOTE +VE SIGN SO H_Z CONTAINS +GS B M_S
C     DATA GS/2.0023193043622D0/
C     CONVERSION FACTOR FROM CM-1 TO GHZ
C     DATA CMGHZ/29.9792458D0/
C
C  20-09-2016: UPDATED TO USE MODULE (physical_constants) THAT CONTAINS
C              CONSISTENT AND UP-TO-DATE VALUES
      GS=-g_e
      BM=bohr_magneton
      CMGHZ=speed_of_light_in_cm/Giga_in_SI
      AUCM=hartree_in_inv_cm
C
C     BAS9IN IS CALLED ONCE FOR EACH SCATTERING SYSTEM (USUALLY ONCE
C     PER RUN) AND CAN READ IN ANY BASIS SET INFORMATION NOT CONTAINED
C     IN NAMELIST BLOCK &BASIS. IT MUST ALSO HANDLE THE FOLLOWING
C     VARIABLES AND ARRAYS:
C
C     PRTP   SHOULD BE RETURNED AS A CHARACTER STRING DESCRIBING THE
C            INTERACTION TYPE
C     IDENTN CAN BE SET>0 IF AN INTERACTION OF IDENTICAL PARTICLES IS
C            BEING CONSIDERED AND SYMMETRISATION IS REQUIRED.
C            HOWEVER, THIS WOULD REQUIRE EXTRA CODING IN IDPART.
C     IBOUND CAN BE SET>0 IF THE CENTRIFUGAL POTENTIAL IS NOT OF THE
C            FORM L(L+1)/R**2; IF IBOUND>0, THE CENT ARRAY MUST BE
C            RETURNED FROM ENTRY CPL9
C
      PRTP(1)='Alk- 1S'
      NEFV=1
      MAPEFV=2
      EFVNAM(1)='MAGNETIC Z FIELD'
      EFVUNT(1)='GAUSS'

      NCONST=2
      VCONST(1)=1.D0/CMGHZ
      IBOUND=0
      LMAX=-1
      ISA=1
      GSA=-1.D0
      INUCA=0
      GA=0.D0
      HFSPLA=0.D0
      HFCPLA=0.D0
      ISB=0
      GSB=0.D0
      INUCB=0
      GB=0.D0
      HFSPLB=0.D0
      HFCPLB=0.D0
      JHALF=0
      EFFLG=.TRUE.

      if (.not.inolls) READ(5,BASIS9)
C
cINOLLS include 'all/rbasis9.alk-2010.f'
C
      IFMAX=INUCA+ISA
      IFMIN=ABS(INUCA-ISA)
      NSFAC=(INUCA+1)*ISA/2.0
      IF ((HFSPLA.NE.0).AND.(HFCPLA.NE.0)) THEN
        WRITE(6,*) 'BOTH HFSPLA AND HFCPLA SET. STOPPING'
        STOP
      ELSEIF (HFSPLA.NE.0) THEN
        ANSA=0.D0
        IF (NSFAC.NE.0) ANSA=HFSPLA/DBLE(NSFAC)
      ELSEIF (HFCPLA.NE.0) THEN
        HFSPLA=HFCPLA*DBLE(NSFAC)
        ANSA=HFCPLA
      ENDIF
      IF (GSA.EQ.-1.D0) THEN
        GSA=GS
        WRITE(6,*) 'USING FREE ELECTRON G-FACTOR FOR ATOM A'
      ENDIF
      WRITE(6,601) ' A',ISA,GSA,INUCA,GA,HFSPLA,ANSA
  601 FORMAT(/'  ATOM',A2,' WITH S =',I2,'/2,  MU_S =',F12.6,
     1    ' MU_B',/,9X,'I =',I2,'/2,  MU_NUC =',F12.6,
     2    ' MU_B',/,9X,'HYPERFINE SPLITTING =',F12.6,
     3    ', COUPLING CONST =',F12.6,' GHZ',/)

      IF (ISB.NE.0) THEN
        WRITE(6,*) 'THIS BASE9 DOES NOT SUPPORT SPIN ON ATOM B,' 
        WRITE(6,*) 'BUT ISB = ',ISB,'STOPPING.'
        STOP
      ENDIF
      WRITE(6,602) ' B',ISB,INUCB,GB
  602 FORMAT(/'  ATOM',A2,' WITH S =',I2,'/2,',
     1    /,9X,'I =',I2,'/2,  MU_NUC =',F12.6,
     2    ' MU_B')

      WRITE(6,*) ' L UP TO',LMAX
C
      FSS=DSQRT(DBLE((ISA+3)*(ISA+2)*(ISA+1)*(ISA)*(ISA-1)))/3.D0
      RETURN
C
      ENTRY SET9(LEVIN,EIN,NSTATE,JSTATE,NQN,QNAME,MXPAR,NLABV,IPRINT)
C
C     SET9 IS CALLED ONCE FOR EACH SCATTERING SYSTEM. IT SETS UP:
C     MXPAR, THE NUMBER OF DIFFERENT SYMMETRY TYPES ('PARITY CASES')
C     NLABV, THE NUMBER OF INDICES NEEDED TO DESCRIBE EACH TERM
C       IN THE POTENTIAL EXPANSION
C     NLEVEL AND JLEVEL, UNLESS LEVIN IS .TRUE.;
C     JSTATE AND NSTATE;
C     ELEVEL, UNLESS EIN IS .TRUE.
C     IF THE LOGICAL VARIABLES ARE .TRUE. ON ENTRY, THE CORRESPONDING
C     QUANTITIES WERE INPUT EXPLICITLY IN NAMELIST BLOCK &BASIS.
C     IF EIN IS .FALSE., THE MOLECULAR CONSTANTS MUST HAVE BEEN SUPPLIED
C     IN THE &BASIS ARRAY ROTI: THE PROGRAMMER MAY USE THESE IN ANY WAY
C     THEY LIKE, BUT SHOULD OUTPUT THEM HERE FOR CHECKING.
C     NOTE THAT JLEVEL CONTAINS JUST THE QUANTUM NUMBERS NECESSARY TO
C     SPECIFY THE THRESHOLD ENERGY (AND ELEVEL CONTAINS THE CORRESPONDING
C     ENERGIES) WHEREAS JSTATE CONTAINS ALL THE CHANNEL QUANTUM NUMBERS EXCEPT
C     THE ORBITAL L, WHICH MAY BE A SUPERSET. THE LAST COLUMN OF THE JSTATE
C     ARRAY CONTAINS A POINTER TO THE ENERGY IN THE ELEVEL ARRAY.
C
      EIN=.FALSE.
      MXPAR=2
      NLABV=1
C
      NQN=5
C
      NLEVEL=0
      DO 210 MSA=-ISA,ISA,2
      DO 210 MIA=-INUCA,INUCA,2
      DO 210 MSB=-ISB,ISB,2
      DO 210 MIB=-INUCB,INUCB,2
      JLEVEL(4*NLEVEL+1)=MSA
      JLEVEL(4*NLEVEL+2)=MIA
      JLEVEL(4*NLEVEL+3)=MSB
      JLEVEL(4*NLEVEL+4)=MIB
      NLEVEL=NLEVEL+1
      ELEVEL(NLEVEL)=0.D0
  210 CONTINUE
C
C     QNAME(1) TO (NQN-1) ARE NAMES OF QUANTUM NUMBERS
      QNAME(1)='  2*MSA '
      QNAME(2)='  2*MIA '
      QNAME(3)='  2*MSB '
      QNAME(4)='  2*MIB '
C     LOOP OVER LEVELS AGAIN, THIS TIME SETTING UP JSTATE
      NSTATE=NLEVEL
      DO 250 I=1,NLEVEL
      JSTATE(I)=JLEVEL(4*I-3)
      JSTATE(NSTATE+I)=JLEVEL(4*I-2)
      JSTATE(2*NSTATE+I)=JLEVEL(4*I-1)
      JSTATE(3*NSTATE+I)=JLEVEL(4*I)
      JSTATE(NSTATE*(NQN-1)+I)=I
  250 CONTINUE

      RETURN
C
      ENTRY BASE9(LCOUNT,N,JTOT,IBLOCK,JSTATE,NSTATE,NQN,JSINDX,L,
     1            IPRINT)
C
C     BASE9 IS CALLED EITHER TO COUNT THE ACTUAL NUMBER OF CHANNEL BASIS
C     FUNCTIONS OR ACTUALLY TO SET THEM UP (IN THE JSINDX AND L ARRAYS).
C     IT IS CALLED FOR EACH TOTAL J (JTOT) AND PARITY CASE (IBLOCK).
C     IF LCOUNT IS .TRUE. ON ENTRY, JUST COUNT THE BASIS FUNCTIONS.
C     OTHERWISE, SET UP JSINDX (POINTER TO JSTATE) AND
C     L (ORBITAL ANGULAR MOMENTUM) FOR EACH CHANNEL.
C     THIS MUST TAKE INTO ACCOUNT JTOT AND IBLOCK.
C
C     NOTE THAT BOTH MTOT AND ML ARE DOUBLED, LIKE MF ETC
C
      IF((MOD(JTOT,2).EQ.0).NEQV.(MOD(ISA+INUCA+ISB+INUCB,2).EQ.0)) THEN
        WRITE(6,*) ' *** ERROR. JTOT MUST HAVE THE SAME PARITY AS',
     1             ' ISA + INUCA + ISB + INUCB. STOPPING'
        STOP
      ENDIF
C
      MTOT=JTOT
C
      IF (LCOUNT) THEN
        WRITE(6,605) IBLOCK,(-1)**IBLOCK,MTOT
  605   FORMAT('  IBLOCK = ',I2,' SELECTS PARITY',I3,/'  MTOT =',I2,
     1         '/2')
      ENDIF
C
      N=0
      DO 320 I=1,NSTATE
      MSA=JSTATE(I)
      MIA=JSTATE(NSTATE+I)
      MSB=JSTATE(2*NSTATE+I)
      MIB=JSTATE(3*NSTATE+I)
      MF=MSA+MSB+MIA+MIB
      ML=MTOT-MF

      IF (.NOT.EFFLG) THEN
       LLSTEP=4
       LSTART=4-2*IBLOCK
      ELSE
       LLSTEP=2
       LSTART=0
      ENDIF

      DO 310 LL=LSTART,2*LMAX,LLSTEP
      IF (ABS(ML).GT.LL) GOTO 310

      N=N+1
      IF (LCOUNT) GOTO 310
      JSINDX(N)=I
      L(N)=LL/2
  310 CONTINUE
  320 CONTINUE
      RETURN
C
      ENTRY CPL9(N,IBLOCK,NHAM,LAM,MXLAM,NSTATE,JSTATE,JSINDX,L,JTOT,
     1           VL,IV,CENT,DGVL,IBOUND,IEXCH,IPRINT)
C
C  CPL9 IS CALLED AFTER BASE9 FOR EACH JTOT AND IBLOCK, TO SET UP THE
C  POTENTIAL COUPLING COEFFICIENTS VL.
C  IF IBOUND>0, IT ALSO SETS UP THE CENTRIFUGAL COEFFICIENTS CENT.
C  INDICES SPECIFYING THE MXLAM DIFFERENT POTENTIAL SYMMETRIES ARE IN
C  THE FIRST XX*MXLAM ELEMENTS OF LAM; THE STRUCTURE OF THE LAM ARRAY
C  (AND THE VALUE OF XX) IS CHOSEN BY THE PROGRAMMER, AND MUST
C  CORRESPOND WITH THAT USED IN SUBROUTINE POTENL.
C  NHAM IS THE NUMBER OF DIFFERENT POTENTIAL TERMS WHICH CONTRIBUTE TO
C  EACH MATRIX ELEMENT (SEE SUBROUTINE SUMLAM). IT SOMETIMES SAVES
C  A SIGNIFICANT AMOUNT OF SPACE IF IT CAN BE LESS THAN MXLAM.
C
C  IN GENERAL THERE ARE 1+MIN(ISA,ISB) DIFFERENT TOTAL SPINS
C
C
      MTOT=JTOT
      DO 550 LL=1,NHAM
        NNZ=0
        I=LL
        DO 540 ICOL=1,N
C  PICK OUT COLUMN QUANTUM NUMBERS
          MSAC=JSTATE(JSINDX(ICOL))
          MIAC=JSTATE(JSINDX(ICOL)+NSTATE)
          MSBC=JSTATE(JSINDX(ICOL)+2*NSTATE)
          MIBC=JSTATE(JSINDX(ICOL)+3*NSTATE)
          LC=L(ICOL)
          MLC = MTOT-MSAC-MIAC-MIBC
        DO 540 IROW=1,ICOL
C  PICK OUT ROW QUANTUM NUMBERS
          MSAR=JSTATE(JSINDX(IROW))
          MIAR=JSTATE(JSINDX(IROW)+NSTATE)
          MSBR=JSTATE(JSINDX(IROW)+2*NSTATE)
          MIBR=JSTATE(JSINDX(IROW)+3*NSTATE)
          LR=L(IROW)
          MLR = MTOT-MSAR-MIAR-MIBR
          VL(I)=0.D0
          IF (LL.LE.MXLAM) THEN
            IF (LAM(LL).EQ.1) THEN
C  LAMBDA=1, POTENTIAL
              IF (MIBR.EQ.MIBC .AND. LC.EQ.LR .AND. MLC.EQ.MLR .AND.
     &            MIAC.EQ.MIAR ) VL(I) =1D0

            ELSEIF (LAM(LL).EQ.2) THEN
C  LAMBDA=2, DELTA A I.S on A
              IF (MIBR.EQ.MIBC .AND. LC.EQ.LR .AND. MLC.EQ.MLR) THEN
                VL(I)=SDOTI2(ISA,MSAC,MSAR,INUCA,MIAC,MIAR)
              ENDIF
C
            ELSEIF (LAM(LL).EQ.3) THEN
C  LAMBDA=3, DELTA A I.S on B
              IF (MIAR.EQ.MIAC .AND. LC.EQ.LR .AND. MLC.EQ.MLR) THEN
                VL(I)=SDOTI2(ISA,MSAC,MSAR,INUCB,MIBC,MIBR)
              ENDIF
C
            ELSEIF (LAM(LL).EQ.4) THEN
C  LAMBDA=4, S TEN I on A
              IF (MIBR.EQ.MIBC) THEN
                VL(I)=T2J1J2oT2C_D(ISA,MSAC,MSAR,INUCA,MIAC,
     &                                         MIAR,LC,MLC/2,LR,MLR/2)
              ENDIF
C
            ELSEIF (LAM(LL).EQ.5) THEN
C  LAMBDA=5, S TEN I on B
              IF (MIAR.EQ.MIAC) THEN
                VL(I)=T2J1J2oT2C_D(ISA,MSAC,MSAR,INUCB,MIBC,
     &                                        MIBR,LC,MLC/2,LR,MLR/2)
              ENDIF
C
            ELSEIF (LAM(LL).EQ.6) THEN
C  LAMBDA=6, EQQ on A
              IF (MSAR.EQ.MSAC .AND. MIBC.EQ.MIBR) THEN
                VL(I)=EQINT(0.25D0,LC,MLC/2,LR,MLR/2,INUCA,MIAC,MIAR)
              ENDIF
C
            ELSEIF (LAM(LL).EQ.7) THEN
C  LAMBDA=7, EQQ on B
              IF (MSAR.EQ.MSAC .AND. MIAC.EQ.MIAR) THEN
                VL(I)=EQINT(0.25D0,LC,MLC/2,LR,MLR/2,INUCB,MIBC,MIBR)
              ENDIF
C
            ELSEIF (LAM(LL).EQ.8) THEN
C  LAMBDA=8, S.N
              IF (MIAR.EQ.MIAC .AND. MIBR.EQ.MIBC .AND. LC.EQ.LR) THEN
                VL(I)=SDOTI2(ISA,MSAC,MSAR,2*LC,MLC,MLR)
              ENDIF
C
            ELSEIF (LAM(LL).EQ.9) THEN
C  LAMBDA=9, SHORT-RANGE STARK TERM
              IF (MLC.EQ.MLR .AND. MIAC.EQ.MIAR .AND. MIBR.EQ.MIBC .AND.
     1            MSAC.EQ.MSAR) THEN
                VL(I)=-PARSGN(MLC/2)*DSQRT(DBLE((2*LC+1)*(2*LR+1)))
     &                * THRJ(DBLE(LC),1.D0,DBLE(LR),
     &                       -MLC/2.D0,0.D0,MLC/2.D0)
     &                * THREEJ(LC,1,LR)
              ENDIF
            ELSEIF (LAM(LL).EQ.10) THEN
C  LAMBDA=10, SPIN-SPIN TERM
              IF (MIAC.EQ.MIAR .AND. MIBR.EQ.MIBC) THEN
                VL(I)=SPSPINTRA(LC,LR,MLC/2,MLR/2,ISA,MSAC,MSAR,FSS)
              ENDIF
            ENDIF
C  NCONST TERMS
          ELSEIF (LL.EQ.MXLAM+1) THEN
C  ASYMPTOTIC S.I
            IF (MIBR.EQ.MIBC .AND. LC.EQ.LR .AND. MLC.EQ.MLR) THEN
              VL(I)=ANSA*SDOTI2(ISA,MSAC,MSAR,INUCA,MIAC,MIAR)
            ENDIF
          ELSEIF (LL.EQ.MXLAM+2) THEN
C  ZEEMAN
            IF (MLC.EQ.MLR .AND. LC.EQ.LR .AND. MIAC.EQ.MIAR .AND.
     &          MIBR.EQ.MIBC .AND. MSAR.EQ.MSAC) THEN
              VL(I)=GSA*DBLE(MSAC)+GA*DBLE(MIAC)+GB*DBLE(MIBC)
              VL(I)=VL(I)*BM*0.5D0
            ENDIF
          ENDIF

          IF (VL(I).NE.0.D0) NNZ=NNZ+1
  540     I=I+NHAM
        IF (NNZ.EQ.0) WRITE(6,612) JTOT,LL
  612   FORMAT('  * * * NOTE.  FOR JTOT =',I4,',  ALL COUPLING',
     1         ' COEFFICIENTS ARE 0.0 FOR POTENTIAL SYMMETRY',I4)
  550 CONTINUE
C
      RETURN
C ---------------------------------------------------------------------
      ENTRY THRSH9(JREF,MONQN,NQN1,EREF,IPRINT)
C
C  THIS CALCULATES THRESHOLDS FOR TWO ATOMS, BOTH WITH ELECTRONIC SPIN
C  1/2
C  USING BREIT-RABI RELATIONSHIP FOR EACH ATOM SEPARATELY AND THEN
C  ADDING
C  THE RESULTS.  THE MONOMER QUANUM NUMBERS ARE SPECIFIED IN THE ARRAY
C  MONQN, AND ARE:
C     MONQN(1): 2*F(A) THAT DESIRED STATE CORRELATES WITH AT LOW FIELD
C     MONQN(2): 2*MF(A)
C
      BFIELD=EFV(1)
      IF (JREF.GT.0) THEN
        WRITE(6,*) ' *** ERROR - THRSH9 CALLED WITH POSITIVE IREF'
        STOP
      ENDIF
C
      IF (MONQN(1).EQ.-99999) THEN
        WRITE(6,*) ' *** ERROR - THRSH9 CALLED WITH MONQN UNSET'
        STOP
      ENDIF
C
      BOHRM=BM*CMGHZ

      M=MONQN(2)
      IF (ISA.LE.1) THEN
C
C  BREIT-RABI FOR ATOM A
C
        IF (ABS(MONQN(1)-INUCA).NE.1) THEN
          WRITE(6,*) ' *** THRSH9: INVALID MONQN(1) =',MONQN(1)
          STOP
        ELSEIF (ABS(M).GT.MONQN(1)) THEN
          WRITE(6,*) ' *** THRSH9: MA =',M,' > FA. STOPPING'
          STOP
        ELSEIF (MOD(M+MONQN(1),2).NE.0) THEN
          WRITE(6,*) ' *** THRSH9: INVALID MONQN(1),MONQN(2) PAIR =',
     1                MONQN(1),M
          STOP
        ENDIF
        E1=-HFSPLA/(2.D0*DBLE(INUCA+1)) + 0.5D0*GA*BOHRM*DBLE(M)*BFIELD
        XX=BOHRM*BFIELD*(GSA-GA)/HFSPLA
        E2=0.5D0*HFSPLA*SQRT(1.D0+DBLE(M+M)*XX/DBLE(INUCA+1)+XX*XX)
C  
        IF (ABS(M).EQ.INUCA+1) THEN
          EA=DBLE(INUCA)*HFSPLA/(2D0*DBLE(INUCA+1))+SIGN(1.D0,DBLE(M))
     1       *BOHRM*BFIELD*(GSA*ISA*0.5D0+GA*INUCA*0.5D0)
        ELSEIF (MONQN(1).EQ.INUCA+1) THEN
          EA=E1+E2
        ELSEIF (MONQN(1).EQ.INUCA-1) THEN
          EA=E1-E2
        ELSE
          WRITE(6,*) ' THRSH9: INVALID MONQN(1) =',MONQN(1)
          STOP
        ENDIF
      ELSE
C
C FOR THIS CASE, WE HAVE TO CONSTRUCT AND DIAGONALISE THE
C RELEVANT MATRIX. THE MEANING OF MONQN(1) HERE IS SIMPLY
C AN INDEX COUNTING UP FROM LOWEST TO HIGHEST OF THE STATES
C WITH THE SELECTED M.
C
        NN=MIN(INUCA,ISA)+1-MAX(0,ABS(M)-ABS(ISA-INUCA))/2
        IF (MOD(INUCA+ISA-M,2).NE.0) THEN
          WRITE(6,*) ' *** THRSH9: INVALID MONQN(2) =',MONQN(2)
          STOP
        ELSEIF (ABS(M).GT.INUCA+ISA) THEN
          WRITE(6,*) ' *** THRSH9: INVALID MONQN(2) =',MONQN(2)
          STOP
        ELSEIF (MONQN(1).LE.0.OR.MONQN(1).GT.NN) THEN
          WRITE(6,*) ' *** THRSH9: INVALID MONQN(1) =',MONQN(1)
          STOP
        ENDIF
        ALLOCATE(HAMMAT(NN,NN))
        DO I=1,NN
          MSR=MAX(-ISA,M-INUCA)+2*(I-1)
          MIR=M-MSR
          DO J=1,NN
            MSC=MAX(-ISA,M-INUCA)+2*(J-1)
            MIC=M-MSC
            HAMMAT(I,J)=ANSA*SDOTI2(ISA,MSC,MSR,INUCA,MIC,MIR)
          ENDDO
          HAMMAT(I,I)=HAMMAT(I,I)+BFIELD*(GSA*DBLE(MSR)+GA*DBLE(MIR))
     1                *BOHRM*0.5D0
        ENDDO
        ALLOCATE(EVAL(NN),EVEC(NN,NN))
        CALL DIAGVC(HAMMAT,NN,NN,EVAL,EVEC)
        EA=EVAL(MONQN(1))
        DEALLOCATE(HAMMAT,EVAL,EVEC)
      ENDIF
C
C  ONLY NUCLEAR MAGNETIC MOMENT FOR ATOM B
C
      M=MONQN(3)
      IF (ABS(M).GT.INUCB) THEN
        WRITE(6,*) ' *** THRSH9: MB =',M,' > IB. STOPPING'
        STOP
      ENDIF
      EB=0.5D0*GB*BOHRM*DBLE(M)*BFIELD
C
      IF (IPRINT.GE.8) THEN
        IF (ISA.LE.1) THEN
          WRITE(6,*)
          WRITE(6,667) 'A',MONQN(1),MONQN(2),EA
          WRITE(6,666) 'B',MONQN(3),EB
  667     FORMAT('  ATOM ',A1,' WITH DOUBLED QUANTUM NOS',2I3,
     1           ' IS AT ENERGY',F12.7,' GHZ')
  666     FORMAT('  ATOM ',A1,' WITH DOUBLED QUANTUM NO',I3,
     1           ' IS AT ENERGY',F12.7,' GHZ')
        ELSE
          WRITE(6,*)
          WRITE(6,669) 'A',MONQN(2),MONQN(1),EA
  669     FORMAT('  ATOM ',A1,' WITH DOUBLED projection',I3,
     1           ' AND INDEX',I3,
     2           ' IS AT ENERGY',F12.7,' GHZ')
          WRITE(6,666) 'B',MONQN(3),EB
        ENDIF
      ENDIF

      EAB=EA+EB
      EREF=EAB/CMGHZ
c     IF (IPRINT.GE.6) WRITE(6,668) EAB,EREF
  668 FORMAT('  THRESHOLD USED IS AT ',F12.7,' GHZ =',F19.12,' CM-1')

      RETURN
C
      END
C------------------------------- EQINT --------------------------------
      FUNCTION EQINT(FQ,N1,MN1,N2,MN2,II,MI1,MI2)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
C
C  FUNCTION FOR AN INDIVIDUAL ATOM NUCLEAR ELECTRIC QUADRUPOLE INTERACTION
C  WITH ELECTRONIC E FIELD GRADIENT
C  DECOUPLED BASIS SET (E.G. BROWN & CARRINGTON'S EQ. 8.299)
C  *** NOTE THAT ALL SPIN QUANTUM NUMBERS (II,MI1 and MI2) ARE DOUBLED ***
C  *** NOTE THAT FQ CONTAINS 0.25*eqQk ***
C
      LOGICAL ODD
C  STATEMENT FUNCTION TO CHECK WHETHER A NUMBER IS ODD
      ODD(NMBR)=2*(NMBR/2).NE.NMBR
C
      EQINT=0.D0
C  NEXT IF EXPLOITS A 3-J SYMBOLS PROPERTY
      IF (FQ.EQ.0.D0 .OR. ODD(N1+N2)) RETURN
      IP=MN1-MN2
C  NEXT IF EXPLOITS A 3-J SYMBOLS PROPERTY
      IF ((MI2-MI1).NE.2*IP) RETURN
      XII=0.5D0*DBLE(II)
      XMI1=0.5D0*DBLE(MI1)
      XMI2=0.5D0*DBLE(MI2)
      EQINT=FQ*PARSGN(IP+MN1+NINT(XII-XMI1))*
     &      SQRT(DBLE((2*N1+1)*(2*N2+1)))*
     &      THRJ(DBLE(N1),2.D0,DBLE(N2), DBLE(-MN1),DBLE(IP),DBLE(MN2))*
     &      THRJ(XII,2.D0,XII, -XMI1,DBLE(-IP),XMI2)*
     &      THREEJ(N1,2,N2)/THRJ(XII,2.D0,XII,-XII,0.D0,XII)
C
      RETURN
      END
C***********************************************************************
C------------------------------ SDOTI2 --------------------------------
      FUNCTION SDOTI2(IS,MS1,MS2,II,MI1,MI2)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
C
C  FUNCTION FOR A MATRIX ELEMENT OF A DOT PRODUCT OF TWO ANGULAR
C  MOMENTA IN A DECOUPLED BASIS SET.
C  ALL INPUT INTEGERS ARE TWICE THE CORRESPONDING QUANTUM NUMBERS
C  MLEO: TAKEN FROM JMH'S SDOTI2 FUNCTION IN BASE9.ALK.F
C
      SDOTI2=0.D0
      IF (MS1+MI1.EQ.MS2+MI2) THEN
         IF (MS1.EQ.MS2) THEN
            SDOTI2=0.25D0*DBLE(MI1*MS1)
         ELSEIF (IABS(MS1-MS2).EQ.2) THEN
            SDOTI2=0.125D0*SQRT(DBLE(II*(II+2)-MI1*MI2))
     1                    *SQRT(DBLE(IS*(IS+2)-MS1*MS2))
         ENDIF
      ENDIF
C
      RETURN
C
      END
c ***********************************************************************
      FUNCTION T2J1J2oT2C_D(ISA,MSAC,MSAR,ISB,MSBC,MSBR,LC,MLC,LR,MLR)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
C-----------------------------------------------------------------------
C  DATE (LAST UPDATE): 10/08/10        STATUS: FINISHED                |
C  AUTHOR: MAYKEL LEONARDO GONZALEZ MARTINEZ                           |
C         (ADAPTED FROM JMH'S SPINSP FUNCTION IN base9.alk2.f)         |
C-----------------------------------------------------------------------
C     FUNCTION FOR A MATRIX ELEMENT OF A PRODUCT OF TWO SPHERICAL      |
C     TENSORS OF RANK 2 (OF THE KIND APPEARING IN SPIN-SPIN TERMS,     |
C    E.G. BROWN & CARRINGTON'S EQ. 8.464), USING A DECOUPLED BASIS     |
C    <L ML|<j1 m1|<j2 m2|T^2(j1,j2).T^2(C)|j2 m'2>|j1 m'1>|L' M'L>     |
C   (ALL INPUT INTEGERS EXCEPT Lx & MLx ARE TWICE THE CORRESPONDING    |
C                            QUANTUM NUMBERS)                          |
C-----------------------------------------------------------------------
C MDF 26/07/18: NB FUNCTION SEEMS TO ACTUALLY CALCULATE SQRT(6) TIMES
C THE MATRIX ELEMENT.
      T2J1J2oT2C_D=0.D0
      IF (MSAC+MSBC+2*MLC.NE.MSAR+MSBR+2*MLR) RETURN
      IF (ABS(LC-LR).GT.2 .OR. ABS(MLC-MLR).GT.2) RETURN
C
      XSA=0.5D0*ISA
      XMSAC=0.5D0*MSAC
      XMSAR=0.5D0*MSAR
      XSB=0.5D0*ISB
      XMSBC=0.5D0*MSBC
      XMSBR=0.5D0*MSBR
      XMLC=DBLE(MLC)
      XMLR=DBLE(MLR)
      IQ=MLR-MLC
      FAC1=PARSGN((ISA-MSAC+ISB-MSBC)/2-MLC)
     & *SQRT(XSA*(XSA+1.D0)*(XSA+XSA+1.D0)*XSB*(XSB+1.D0)*(XSB+XSB+1.D0)
     & *(2*LC+1)*(2*LR+1))*THREEJ(LC,2,LR)
      FAC2=THRJ(DBLE(LC),2.D0,DBLE(LR), -XMLC,-DBLE(IQ),XMLR)
      LIQA: DO IQA=-1,1
        IQB=IQ-IQA
        IF (ABS(IQB).GT.1) CYCLE LIQA
        FAC3=THRJ(1.D0,1.D0,2.D0, DBLE(IQA),DBLE(IQB),-DBLE(IQ))
        FAC4=THRJ(XSA,1.D0,XSA, -XMSAC,DBLE(IQA),XMSAR)
        FAC5=THRJ(XSB,1.D0,XSB, -XMSBC,DBLE(IQB),XMSBR)
        T2J1J2oT2C_D=T2J1J2oT2C_D+FAC1*FAC2*FAC3*FAC4*FAC5
      END DO LIQA
      T2J1J2oT2C_D=SQRT(30.D0)*T2J1J2oT2C_D
C
      RETURN
      END FUNCTION T2J1J2oT2C_D
C
      SUBROUTINE POTIN9(ITYPP,LAM,MXLAM,NPTS,NDIM,XPT,XWT,
     1                  MXPT,IVMIN,IVMAX,L1MAX,L2MAX,
     2                  MXLMB,X,MX,IXFAC)
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      logical :: inolls=.false.
      DIMENSION LAM(1,MXLAM),NPTS(NDIM),XPT(MXPT,NDIM),XWT(MXPT,NDIM),
     1          X(MX)
      NAMELIST /POTL9/ ITYPE
C
C  ROUTINE TO INITIALIZE POTENTIAL FOR ITYPE=9.
C  NOTE THAT THE ITYPE VARIABLE PASSED TO POTIN9 IS LOCAL TO
C  POTENL, AND MAY BE CHANGED TO CONTROL POTENL
C  WITHOUT AFFECTING HOW THE REST OF MOLSCAT/BOUND BEHAVES.
C
C  THE MINIMUM THAT POTIN9 MUST DO IS TO SET ITYPE SO THAT
C  POTENL USES ITS NORMAL LOGIC FOR SOME OTHER VALUE OF ITYPE.
C  HOWEVER, IN SOME CASES IT WILL BE NECESSARY TO DO MUCH MORE,
C  FOR EXAMPLE TO SET UP SPECIAL SETS OF QUADRATURE POINTS AND
C  WEIGHTS.
C
      ITYPE=1
      if (inolls) then
        RM=1.D0
        EPSIL=1.D0
      else
        READ(5,POTL9)
      endif
      ITYPP=ITYPE
C VSLAM IS ENTRY POINT IN VSTAR USED TO PASS LAMBDA.
      CALL VSLAM(MXLAM)
      RETURN
      END

      FUNCTION SPSPINTRA(LC,LR,MLC,MLR,IS,MSC,MSR,FSS)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      LOGICAL ODD
      ODD(IODD)=2*(IODD/2).NE.IODD
         XX=0d0
C *** NOTE: ALL SPIN QUANTUM NUMBERS(=> MTOT) ARE DOUBLED ***
         IQ=MLR-MLC
         IF (2*IQ.EQ.(MSC-MSR) .AND. .NOT.ODD(LC+LR))
     & XX=PARSGN((IS-MSC)/2-MLC+IQ)
     &  *SQRT(DBLE((2*LC+1)*(2*LR+1)))*THREEJ(LC,2,LR)
     &  *THRJ(DBLE(LC),2.D0,DBLE(LR),-DBLE(MLC),-DBLE(IQ),DBLE(MLR))
     &  *THRJ(0.5D0*IS,2.D0,0.5D0*IS,-0.5D0*MSC, DBLE(IQ),0.5D0*MSR)*FSS
      SPSPINTRA = XX
      RETURN
      END


==> anc/fld_CrYb.in <==
 &INPUT
  LABEL = 'Cr-Yb: multi channel with fitted potential',
  URED = 39.9968920909,
  IPROPS=8,
  IPROPL=9,
  IBDSUM = 11,
  IRMSET=0,
  RMIN = 1.7,
  RMAX = 1.d4,
  RMATCH = 8.0,
  RMID = 12.0,
  DRS = 0.001,
  DRL = 0.05,
  IBFIX = 2,
  TOLHIL = 0.000,
  IPRINT = 3,
  JTOTL = -6,
  JTOTU = -6,
  JSTEP = 1,
  EUNITS = 2,
  NNRG=1,
  ENERGY = 1e-07,
  DTOL = 1.D-6,
  BCYOMX=-0.000532492670526
  FLDMIN = 0.1,
  FLDMAX = 1000.0,
  MONQN = 1,-6,0
  SCALAM = 0.9795731803,
 &END
 &BASIS
  ITYPE = 9,
  ROTI = 1.0D0,
 &END
 &BASIS9
  ISA =6,
  INUCA=0,

  ISB = 0,
  GSB = 0.0D0,
  HFSPLB=0D0,
  INUCB=0,

  LMAX =2,
  EFFLG=.FALSE.,
 &END
 &POTL
  RM = 1.0,
  EPSIL = 1.0,
  MXLAM = 2,
  LAMBDA = 1, 10,
  NTERM = -1, -1,
  LVRTP = .FALSE.,
 &END
 &POTL9
 &END
 &POTFILE
  IPOTL=3,
  C6=1195.0
  IP=2
  PHI=-1.873,0.333,-0.621,
  DE=2862.3,
  RE=3.17506325154D0,
  ISPSP = 4,
  SPSP  = 1678.8377648, 0.9070685437851087, 1498962.29,
  ILAM = 2,
 &END


==> anc/mol_CrYb.in <==
 &INPUT
  LABEL = 'Cr-Yb: multi channel with fitted potential',
  URED = 39.9968920909,
  IPROPS=8,
  IPROPL=9,
  IPHSUM = 11,
  IRMSET=0,
  RMIN = 1.7,
  RMAX = 1.d4,
  RMID = 12.0,
  DRS = 0.001,
  DRL = 0.05,
  IBFIX = 2,
  TOLHIL = 0.000,
  IPRINT = 6,
  JTOTL = -6,
  JTOTU = -6,
  JSTEP = 1,
  EUNITS = 2,
  NNRG=1,
  ENERGY = 1e-07,
  DTOL = 1e-08,
  IFCONV=1,
  ICHAN=1,
  FLDMIN = 523.9598154,
  FLDMAX = 523.9798154,
  DFIELD = 1.0D0,
  TLO=-0.1,
  THI=1.0,
  XI=0.25,
  MONQN = 1,-6,0
  SCALAM = 0.9795731803,
 &END
 &BASIS
  ITYPE = 9,
  ROTI = 1.0D0,
 &END
 &BASIS9
  ISA =6,
  INUCA=0,

  ISB = 0,
  GSB = 0.0D0,
  HFSPLB=0D0,
  INUCB=0,

  LMAX =2,
  EFFLG=.FALSE.,
 &END
 &POTL
  RM = 1.0,
  EPSIL = 1.0,
  MXLAM = 2,
  LAMBDA = 1, 10,
  NTERM = -1, -1,
  LVRTP = .FALSE.,
 &END
 &POTL9
 &END
 &POTFILE
  IPOTL=3,
  C6=1195.0
  IP=2
  PHI=-1.873,0.333,-0.621,
  DE=2862.3,
  RE=3.17506325154D0,
  ISPSP = 4,
  SPSP  = 1678.8377648, 0.9070685437851087, 1498962.29,
  ILAM = 2,
 &END
 &BACKGROUND_IN
  A_0=0.0,
 &END


==> anc/vstar-Sat_1S.f <==
      SUBROUTINE  VINIT(II,RM,RESULT)
      USE physical_constants, ONLY: Debye_Volt_metre_in_inv_cm,
     c                              Hz_in_inv_cm, MHz_in_inv_cm,
     c                              bohr_to_Angstrom, hartree_in_inv_cm
      USE potential, ONLY: LAMBDA
      USE efvs, ONLY: SCALAM
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      PARAMETER (MAXPAR=4)
      PARAMETER (NPHI=6)
      SAVE
      logical :: inolls=.false.
      DOUBLE PRECISION, ALLOCATABLE::  BETA0(:)
      DOUBLE PRECISION, ALLOCATABLE::  ALPHAS0(:)
      DOUBLE PRECISION, ALLOCATABLE:: RPT(:), VPT(:), R2PT(:)
      DOUBLE PRECISION, DIMENSION(MAXPAR):: DELAA,DELAB,SDOTN,EQQA,EQQB
      DOUBLE PRECISION, DIMENSION(MAXPAR):: STENIA,STENIB,EFFLG,SPSP
      DOUBLE PRECISION, ALLOCATABLE:: CPLPAR(:)
      INTEGER, ALLOCATABLE:: ICPFOR(:)
      COMMON /PES_DATA/ LMAX
      CHARACTER(LEN=80) :: POTFNAME
      DIMENSION LAM(1)
      DIMENSION PHI(NPHI),IPOW(3),CN(3)
      LOGICAL MINAU
      PARAMETER (IPOW=(/-6,-8,-10/))
      character(2) ordnl

      NAMELIST / POTFILE / POTFNAME,XLAM,IPOTL,A,B,C6,C8,C10,
     1 IDELAA,IDELAB,ISDOTN,IEQQA,IEQQB,ISTENIA,ISTENIB,IEFFLG,ISPSP,
     2 DELAA,DELAB,SDOTN,EQQA,EQQB,STENIA,STENIB,EFFLG,SPSP,
     3 DE,RE,IP,PHI,MINAU,ILAM
C
C  include common block for data received via pvm
C
cINOLLS include 'all/pvmdat1.f'
cINOLLS include 'all/pvmdat.f'
C
      IF (II.NE.1) GOTO 15
      AUtocm=hartree_in_inv_cm
      XMHZTOCM = MHz_in_inv_cm
C
C  FIELD IN V/M  DIPOLE MOMENT IN D
C

      POTFNAME='potl.tab'
      XLAM=1.0
      A=0.0
      B=0.0
      C6=0.0
      C8=0.0
      C10=0.0
      IPOTL=-1
      IDELAA =0
      IDELAB =0
      ISDOTN =0
      IEQQA  =0
      IEQQB  =0
      ISTENIA=0
      ISTENIB=0
      IEFFLG =0
      ISPSP  =0
      DO I =1,MAXPAR
        DELAA (I) =0.0
        DELAB (I) =0.0
        SDOTN (I) =0.0
        EQQA  (I) =0.0
        EQQB  (I) =0.0
        STENIA(I) =0.0
        STENIB(I) =0.0
        EFFLG (I) =0.0
        SPSP  (I) =0.0
      ENDDO
      ILAM=1
      DE=0.0
      RE=0.0
      IP=2
      DO I = 1,NPHI
        PHI(I)=0.0
      ENDDO
      MINAU=.FALSE.
      WRITE(6,*) ' IN VSTAR-Sat_1S. INITIALISING. '
      IF (.NOT. ALLOCATED(ICPFOR)) THEN
        MXLAM=1
c       ALLOCATE(LAMBDA(MXLAM))
        ALLOCATE(ICPFOR(MXLAM))
        ALLOCATE(CPLPAR(MAXPAR*MXLAM))
        LAMBDA(1)=1
        WRITE(6,*)"LAMBDA ARRAY NOT PASSED IN FROM EXTERNAL ROUTINE, SO"
     1           ," ASSUMING ONLY ELECTRONIC POTENTIAL IS REQUIRED AND "
     2           , "SETTING LAMBDA=1."
        WRITE(6,*)"(NB. THIS LAMBDA IS INTERNAL TO VSTAR AND MAY DIFFER"
     1           ," FROM LAMBDA USED ELSEWHERE IN THE PROGRAM FOR "
     2           ,"ITYPE=1)"
      ENDIF
      IF (.NOT.INOLLS) READ(5,POTFILE)

      IF (IPOTL.EQ.1 .OR. IPOTL.EQ.-1 .OR. IPOTL.EQ.-2) THEN
        WRITE(6,25)IPOTL,POTFNAME
   25   FORMAT('  IPOTL = ',I1,' REQUESTS POTENTIAL FROM AB INITIO DATA'
     1       ' POINTS IN EXTERNAL FILE: ',A,' PLUS ANALYTIC LONG RANGE')
        OPEN(9,FILE=POTFNAME,FORM="FORMATTED",STATUS="OLD",err=1000)
        READ(9,*)  ! LINE WITH COMMENT, TITLE ETC..
C  NUMBER OF POINTS BELOW/SCALING FACTOR/ TYPE OF ASYMPTOTIC BEHAVIOR
        READ(9,*) NPOINTS, FAC
C
C  OVERWRITE FAC FROM DATA FILE WITH VALUE FROM PVM MESSAGE
C  NOT WORTH AN INCLUDE STATEMENT FOR 1 LINE
cINOLLS if (inolls) fac=parm0(1)
C
        WRITE(6,*)' NPOINTS = ',NPOINTS
        WRITE(6,*)' POTENTIAL SCALING FACTOR = ',FAC
        WRITE(6,*)' INPUT XLAM SCALING FACTOR = ',XLAM
        write(6,*)' TOTAL SCALING FACTOR = ',FAC*XLAM
        ALLOCATE(RPT(NPOINTS))
        ALLOCATE(R2PT(NPOINTS))
        ALLOCATE(VPT(NPOINTS))
        NP0 = 3
        MP0 = 2
        LP0 = 1
        NFIX = 0
        ASYM = 0.D0
        BETA1= 3.D0/10.D0
        BETA2=-3.D0/10.D0
        BETA3= 3.D0/35.D0
        if (ipotl.EQ.-1) then
          MP0 = 5
          BETA1= 3.D0/56.D0
          BETA2=-4.D0*BETA1/3.D0
          BETA3= 7.D0*BETA1/15.D0
        endif
        ALLOCATE(BETA0(NP0))
        BETA0(1) =  BETA1
        BETA0(2) =  BETA2
        BETA0(3) =  BETA3

        ALLOCATE(ALPHAS0(npoints))

        CALL FLUSH(6)
        DO 70 IA=1,NPOINTS
          READ(9,*) RPT(IA), VXPT
          VPT(IA) = VXPT*FAC*XLAM
          R2PT(IA) = RPT(IA)**2
   70   CONTINUE

        if (ipotl.eq.1 .or. ipotl.eq.-2) then
        CALL RK_INIT(NPOINTS, R2PT, VPT, ALPHAS0, BETA0,
     1               NP0, MP0, LP0, NFIX, ASYM )
        elseif (ipotl.eq.-1) then
        CALL RK_INIT(NPOINTS, RPT, VPT, ALPHAS0, BETA0,
     1               NP0, MP0, LP0, NFIX, ASYM )
        endif

        C6_REF=0.0
        C8_REF=0.0
        C10_REF=0.0
        DO IA=0,NPOINTS
          C6_REF=C6_REF+ALPHAS0(IA)
          C8_REF=C8_REF+ALPHAS0(IA)*R2PT(IA)
          C10_REF=C10_REF+ALPHAS0(IA)*R2PT(IA)**2
        ENDDO
        C6_REF=C6_REF*BETA0(1)
        C8_REF=C8_REF*BETA0(2)
        C10_REF=C10_REF*BETA0(3)
C  PARAMETERS FOR ASYMPTOTIC BEHAVIOR
C  IASYMP=1 MEANS WE INCLUDE ONLY C6
C  IASYMP>1 INCLUDE C8 AND C10
C  B IS THE EXPONENT FOR THE TANG-TOENNIES DAMPING FUNCTION IN
C  BOHR^-1
C  C6, C8, C10 ARE IN ATOMIC UNITS.
        IF (IPOTL.EQ.1) THEN
        READ(9,*) IASYMP,B,C6,C8,C10
        ELSEIF (IPOTL.EQ.-1 .or. ipotl.eq.-2) THEN
        READ(9,*) IASYMP,FSW1,FSW2,C6,C8
        C10=0D0
        ENDIF
cINOLLS if (inolls) then
cINOLLS   c6=parm0(2)
cINOLLS   c8=c6*parm0(3)
cINOLLS   if (iasymp.ge.3) c10=c8*parm0(3)
cINOLLS   if (parm0(4).gt.1.d0) fsw1=parm0(4)
cINOLLS   if (parm0(5).gt.1.d0) fsw2=parm0(5)
cINOLLS endif
   20   FORMAT('  C',I1,'  = ',G12.5,' AU = ',G12.5,' CM-1 ANGSTROM**'
     1          ,I1)
   21   FORMAT('  C',I2,' = ',G12.5,' AU = ',G12.5,' CM-1 ANGSTROM**'
     1          ,I2)
        WRITE(6,20) 6,C6,C6*AUTOCM*(bohr_to_Angstrom**6),6
        WRITE(6,20) 8,C8,C8*AUTOCM*(bohr_to_Angstrom**8),8
        WRITE(6,21) 10,C10,C10*AUTOCM*(bohr_to_Angstrom**10),10
        C6=C6*AUTOCM*(bohr_to_Angstrom**6)
        C8=C8*AUTOCM*(bohr_to_Angstrom**8)
        C10=C10*AUTOCM*(bohr_to_Angstrom**10)
   22   FORMAT('  TANG-TOENNIES DAMPING RANGE, B = ',G12.5,
     1         ' AU (BOHR**-1) = ',G12.5,' ANGSTROM**-1')
        WRITE(6,22) B,B/bohr_to_Angstrom
        B=B/bohr_to_Angstrom

CCC REMOVED INPUTTING COUPLING TERMS THROUGH POTENTIAL FILE. WILL NOW BE
CCC INPUT THROUGH INPUT FILE.

C  PARAMETERS FOR R-DEPENDENCE OF FERMI CONTACT   [ MHZ, 1/ANG, ANG ]
c      READ(9,*) FA1,FA2,FA3
C  PARAMETERS FOR R-DEPENDENCE OF SPIN-ROTATION
c      READ(9,*) GA1,GA2,GA3
C  PARAMETERS FOR R-DEPENDENCE OF EQQ
c      READ(9,*) HA1,HA2,HA3
C     READ(9,*) DA1,DA2,DA3,EFLD !             E FLD DATA
C     IF (FA4.LT.0) THEN
C       DREF=226.0 ! ENERGY AT 7 ANG
C       XMAXFC=7.0    ! DELTA HFC AT 7 ANG
C       FA4 = ((XMAXFC*XMHZTOCM)/DREF )*C6/XMHZTOCM
C       WRITE(*,*) XMAXFC*XMHZTOCM ,DE, FA4/C6
C     ELSE
C       FA4=0D0
C     ENDIF
C     RRX= 2.0
C     DO I=1,100
C       VXX = V_RKHS(RRX, NP0, MP0, LP0, NPOINTS, BETA0, RPT, ALPHAS0)
C       WRITE(*,*) RRX, FA4*(RRX/0.529177)**(-6)*XMHZTOCM
C       RRX=RRX+0.5
C     ENDDO
C     WRITE(*,*) ' ASYMPTOTIC COEFFICIENT FOR I.S TERM: ',FA4,' MHZ '
        CLOSE(9)
      ELSE IF (IPOTL.EQ.2) THEN
C CODE FOR ANALYTIC POTENTIAL WITH DAMPED DISPERSION PLUS REPULSIVE
C EXPONENTIAL. CONTROLLED ENTIRELY THROUGH NAMELIST INPUT. MOSTLY JUST
C ECHOING INPUT AND UNIT CONVERSIONS HERE.
        WRITE(6,26)IPOTL
   26   FORMAT('  IPOTL = ',I1,' REQUESTS POTENTIAL WITH DAMPED',
     1         ' DISPERSION PLUS REPULSIVE EXPONENTIAL')
        WRITE(6,20) 6,C6,C6*AUTOCM*(bohr_to_Angstrom**6),6
        WRITE(6,20) 8,C8,C8*AUTOCM*(bohr_to_Angstrom**8),8
        WRITE(6,21) 10,C10,C10*AUTOCM*(bohr_to_Angstrom**6),10
        C6=C6*AUTOCM*(bohr_to_Angstrom**6)
        C8=C8*AUTOCM*(bohr_to_Angstrom**8)
        C10=C10*AUTOCM*(bohr_to_Angstrom**10)
   27   FORMAT('  EXPONENT OF REPULSIVE EXPONENTIAL B = ',G12.5,
     1         ' AU (BOHR**-1) = ',G12.5,' ANGSTROM**-1'/
     2         ' ALSO USED AS RANGE OF TANG-TOENNIES DAMPING FUNCTIONS')
        WRITE(6,27) B,B/bohr_to_Angstrom
        B=B/BOHR_TO_ANGSTROM
        WRITE(6,28) A,A*AUTOCM
        A=A*AUTOCM
   28   FORMAT('  PREFACTOR OF REPULSIVE EXPONENTIAL A = ',G12.5,
     1         ' AU (HARTREE) = ',G12.5,' CM-1')
      ELSE IF (IPOTL.EQ.3) THEN
C CODE FOR MORSE-LONG-RANGE POTENTIAL, AS DESCRIBED BY
C LE ROY AND HENDERSON, MOL. PHYS. 105, 663. POTENTIAL IS
C ANALYTIC AND CONTROLLED ENTIRELY THROUGH NAMELIST INPUT.
C MOSTLY JUST ECHOING INPUT AND UNIT CONVERSIONS HERE.
        WRITE(6,299)IPOTL
  299   FORMAT('  IPOTL = ',I1,' REQUESTS MORSE-LONG-RANGE POTENTIAL,',
     1         ' AS DESCRIBED BY LE ROY AND HENDERSON, ',
     2         'MOL. PHYS. 105, 663.')
  300   FORMAT('  LONG RANGE POTENTIAL WITH ',I1,' TERMS:')
        WRITE(6,300) 3
        WRITE(6,20) 6,C6,C6*AUTOCM*(bohr_to_Angstrom**6),6
        WRITE(6,20) 8,C8,C8*AUTOCM*(bohr_to_Angstrom**8),8
        WRITE(6,21) 10,C10,C10*AUTOCM*(bohr_to_Angstrom**6),10
        C6=C6*AUTOCM*(bohr_to_Angstrom**6)
        C8=C8*AUTOCM*(bohr_to_Angstrom**8)
        C10=C10*AUTOCM*(bohr_to_Angstrom**10)
        CN(1)=C6
        CN(2)=C8
        CN(3)=C10
        IF (MINAU) THEN
          WRITE(6,301) DE,RE
          DE=DE*AUTOCM
          RE=RE*BOHR_TO_ANGSTROM
        END IF
  301   FORMAT('  MINIMUM WITH DEPTH DE = ',G12.5,' HARTREE'/
     1         '         AT DISTANCE RE = ',G12.5,' BOHR'/
     2         '  CONVERTED TO')
  302   FORMAT('  MINIMUM WITH DEPTH DE = ',G12.5,' CM-1'/
     1         '         AT DISTANCE RE = ',G12.5,' ANGSTROM')
        WRITE(6,302) DE,RE
  303   FORMAT('  SHAPE OF POTENTIAL DESCRIBED BY PARAMETERS:')
  304   FORMAT('        PHI(',I2,') = ',G12.5)
        WRITE(6,303)
        DO I=1,NPHI
          WRITE(6,304) I-1,PHI(I)
        ENDDO
        WRITE(6,305) IP
  305   FORMAT('  WITH AUXILLIARY VARIABLE POWER P = ',I2)
        IF (ILAM.EQ.2) THEN
          WRITE(6,306)
  306     FORMAT('  SCALAM WILL SCALE THE DEPTH DE')
        ENDIF
      ELSE
        WRITE(6,24)IPOTL
   24   FORMAT(/'  IPOTL = ',I2,' UNRECOGNISED. STOPPING.')
        STOP
      ENDIF
   15 CONTINUE
C LIST POTENTIAL TERM
      LAMB=LAMBDA(II)
      WRITE(6,10) II, ordnl(ii),LAMB
   10 FORMAT(/'  ',I2'-',a2,' POTENTIAL TERM IS LAMBDA = ',I2)
C GET COUPLING TERM FORM AND PARAMETERS INTO JOINT ARRAY
      IF (LAMB.EQ.1) THEN
        ICPFOR(II)=0
        WRITE(6,*) "  WHICH IS ELECTRONIC POTENTIAL"
      ELSEIF (LAMB.EQ.2) THEN
        WRITE(6,*) "  WHICH IS R-DEPENDENT COMPONENT OF SCALAR "//
     1            "(ISOTROPIC) HYPERFINE COUPLING ON ATOM A"
        ICPFOR(II)=IDELAA
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=DELAA(I)
        ENDDO
      ELSEIF (LAMB.EQ.3) THEN
        WRITE(6,*) "  WHICH IS R-DEPENDENT COMPONENT OF SCALAR "//
     1            "(ISOTROPIC) HYPERFINE COUPLING ON ATOM B"
        ICPFOR(II)=IDELAB
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=DELAB(I)
        ENDDO
      ELSEIF (LAMB.EQ.4) THEN
        WRITE(6,*) "  WHICH IS TENSORAL "//
     1            "(ANISOTROPIC) HYPERFINE COUPLING ON ATOM A"
        ICPFOR(II)=ISTENIA
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=STENIA(I)
        ENDDO
      ELSEIF (LAMB.EQ.5) THEN
        WRITE(6,*) "  WHICH IS TENSORAL "//
     1            "(ANISOTROPIC) HYPERFINE COUPLING ON ATOM B"
        ICPFOR(II)=ISTENIB
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=STENIB(I)
        ENDDO
      ELSEIF (LAMB.EQ.6) THEN
        WRITE(6,*) "  WHICH IS NUCLEAR QUADRUPOLE "//
     1            "COUPLING ON ATOM A"
        ICPFOR(II)=IEQQA
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=EQQA(I)
        ENDDO
      ELSEIF (LAMB.EQ.7) THEN
        WRITE(6,*) "  WHICH IS NUCLEAR QUADRUPOLE "//
     1            "COUPLING ON ATOM B"
        ICPFOR(II)=IEQQB
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=EQQB(I)
        ENDDO
      ELSEIF (LAMB.EQ.8) THEN
        WRITE(6,*) "  WHICH IS SPIN-ROTATION COUPLING"
        ICPFOR(II)=ISDOTN
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=SDOTN(I)
        ENDDO
      ELSEIF (LAMB.EQ.9) THEN
        WRITE(6,*) "  WHICH IS LINEAR STARK EFFECT"
        ICPFOR(II)=IEFFLG
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=EFFLG(I)
        ENDDO
      ELSEIF (LAMB.EQ.10) THEN
        WRITE(6,*) "  WHICH IS SPIN-SPIN"
        ICPFOR(II)=ISPSP
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=SPSP(I)
        ENDDO
      ELSE
        WRITE(6,*) "  WHICH DOES NOT CORRESPOND TO A KNOWN POTENTIAL ",
     1             "TERM. VSTAR WILL RETURN 0 FOR THIS LAMBDA."
        ICPFOR(II)=0
        DO I=1,MAXPAR
          CPLPAR(I+(II-1)*MAXPAR)=0.0
        ENDDO
      ENDIF

      IF (LAMB.EQ.1) GOTO 16
      IF (ICPFOR(II).EQ.1) THEN
        WRITE(6,29)ICPFOR(II),CPLPAR(1+(II-1)*MAXPAR),
     1    CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM,CPLPAR(2+(II-1)*MAXPAR),
     2    CPLPAR(3+(II-1)*MAXPAR)
   29   FORMAT('  FUNCTIONAL FORM ',I2,' REQUESTED IS GAUSSIAN,'/
     1         '  V(R)=P(1)*EXP(-P(2)*(R-P(3))**2)'/
     2         '  WITH P(1)=',G12.5,' MHz = ',G12.5,' CM-1'/
     3         '       P(2)=',G12.5,' ANGSTROM**-2'/
     4         '       P(3)=',G12.5,' ANGSTROM'/)
        CPLPAR(1+(II-1)*MAXPAR)=CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM
      ELSE IF (ICPFOR(II).EQ.2) THEN
        WRITE(6,30)ICPFOR(II),CPLPAR(1+(II-1)*MAXPAR),
     1    CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM,CPLPAR(2+(II-1)*MAXPAR)
   30   FORMAT('  FUNCTIONAL FORM ',I2,' REQUESTED IS EXPONENTIAL,'/
     1         '  V(R)=P(1)*EXP(-P(2)*R)'/
     2         '  WITH P(1)=',G12.5,' MHz =',G12.5,' CM-1'/
     3         '       P(2)=',G12.5,' ANGSTROM**-1'/)
        CPLPAR(1+(II-1)*MAXPAR)=CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM
      ELSE IF (ICPFOR(II).EQ.3) THEN
        WRITE(6,33)ICPFOR(II),CPLPAR(1+(II-1)*MAXPAR),
     1    CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM,CPLPAR(2+(II-1)*MAXPAR),
     2    CPLPAR(3+(II-1)*MAXPAR)
   33   FORMAT('  FUNCTIONAL FORM ',I2,' REQUESTED IS LORENTZIAN-LIKE,'/
     1         '  V(R)=P(1)/(1.D0+(R-P(2))**2/P(3))**2'/
     2         '  WITH P(1)=',G12.5,' MHz = ',G12.5,' CM-1'/
     3         '       P(2)=',G12.5,' ANGSTROM'/
     4         '       P(3)=',G12.5,' ANGSTROM**2'/)
        CPLPAR(1+(II-1)*MAXPAR)=CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM
      ELSE IF (ICPFOR(II).EQ.4) THEN
        WRITE(6,34)ICPFOR(II),CPLPAR(1+(II-1)*MAXPAR),
     1    CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM,CPLPAR(2+(II-1)*MAXPAR),
     2    CPLPAR(3+(II-1)*MAXPAR),CPLPAR(3+(II-1)*MAXPAR)*XMHZTOCM
   34   FORMAT('  FUNCTIONAL FORM ',I2,' REQUESTED IS DOUBLE ',
     1         'EXPONENTIAL,'/
     1         '  V(R)=P(1)*EXP(-P(2)*R)+P(3)*EXP(-2*P(2)*R)'/
     2         '  WITH P(1)=',G12.5,' MHz =',G12.5,' CM-1'/
     3         '       P(2)=',G12.5,' ANGSTROM**-1'/
     4         '       P(3)=',G12.5,' MHz =',G12.5,' CM-1'/)
        CPLPAR(1+(II-1)*MAXPAR)=CPLPAR(1+(II-1)*MAXPAR)*XMHZTOCM
        CPLPAR(3+(II-1)*MAXPAR)=CPLPAR(3+(II-1)*MAXPAR)*XMHZTOCM
      ELSE IF (ICPFOR(II).EQ.0) THEN
        WRITE(6,32)ICPFOR(II)
   32   FORMAT('  FUNCTIONAL FORM ',I2,' REQUESTED MEANS'
     1         ' VSTAR WILL RETURN ZERO FOR THIS COUPLING TERM.')
      ELSE
        WRITE(6,31)ICPFOR(II)
   31   FORMAT('  FUNCTIONAL FORM ',I2,' REQUESTED FOR COUPLING TERM'
     1         ' IS UNRECOGNISED. STOPPING.')
        STOP
      ENDIF
16    CONTINUE
      RETURN
1000  write(6,*) 'potential file ',potfname,' not found'
      stop

      ENTRY VSLAM(MXLM)
      MXLAM=MXLM
c     ALLOCATE(LAMBDA(MXLAM))
      ALLOCATE(ICPFOR(MXLAM))
      ALLOCATE(CPLPAR(MAXPAR*MXLAM))
c     DO I=1,MXLAM
c       LAMBDA(I)=LAM(I)
c     ENDDO
      RETURN

C -------------------------------------------------------
       ENTRY VSTAR(II , X, SUM)
C -------------------------------------------------------
C  POTENTIAL IN CM-1 / ANGSTROMS
C  ALL RELEVANT PARAMETERS ALREADY CONVERTED TO CORRECT UNITS
       SUM=0D0
       IF (LAMBDA(II).EQ.1) THEN
         IF (IPOTL.EQ.1) THEN
           XX = X**2
       SUM_RKHS=V_RKHS(XX, NP0, MP0, LP0, NPOINTS, BETA0, R2PT, ALPHAS0)
           DISP_REF=TT_damp(x,b,3)*C6_REF/X**6+
     1      TT_damp(x,b,4)*C8_REF/X**8+TT_damp(x,b,5)*C10_REF/X**10
           SUM_SR=SUM_RKHS-DISP_REF
           IF (IASYMP.GT.1) THEN
             SUM_LR = -TT_damp(x,b,3)*C6/X**6
     1         -TT_damp(x,b,4)*C8/X**8 -TT_damp(x,b,5)*C10/X**10
           ELSE
             SUM_LR = -C6/RBOHR**6
           ENDIF
           sum=sum_sr+sum_lr
         ELSEIF (IPOTL.EQ.2) THEN
           SUM=SUM-TT_damp(x,b,3)*C6/X**6
           SUM=SUM-TT_damp(x,b,4)*C8/X**8
           SUM=SUM-TT_damp(x,b,5)*C10/X**10
           SUM=SUM+A*DEXP(-B*X)
         ELSEIF (IPOTL.EQ.-1) THEN
           SWITCH=FSWITCH(X,FSW1,FSW2)
           SUM_SR = V_RKHS(X,NP0,MP0, LP0, NPOINTS, BETA0, RPT, ALPHAS0)
           IF (IASYMP.GT.1) THEN
             SUM_LR = -C6/X**6 -C8/X**8 -C10/X**10
           ELSE
             SUM_LR = -C6/X**6
           ENDIF
           SUM = SUM_SR *(1D0-SWITCH)+SUM_LR*SWITCH
         ELSEIF (IPOTL.EQ.-2) THEN
           XX = X**2
           SWITCH=FSWITCH(X,FSW1,FSW2)
        SUM_SR = V_RKHS(XX,NP0,MP0, LP0, NPOINTS, BETA0, R2PT, ALPHAS0)
           IF (IASYMP.GT.1) THEN
             SUM_LR = -C6/X**6 -C8/X**8 -C10/X**10
           ELSE
             SUM_LR = -C6/X**6
           ENDIF
           SUM = SUM_SR *(1D0-SWITCH)+SUM_LR*SWITCH
         ELSEIF (IPOTL.EQ.3) THEN
           IF (ILAM.EQ.2) THEN
             DE_SCL=DE*SCALAM
             SUM=V_MLR(X,DE_SCL,RE,IP,PHI,IPOW,CN)
             SUM=SUM/SCALAM
           ELSE
             SUM=V_MLR(X,DE,RE,IP,PHI,IPOW,CN)
           ENDIF
         ENDIF
       ELSE
         SUM = EVALCP(X,ICPFOR(II),CPLPAR((1+(II-1)*MAXPAR)))
       ENDIF
       RETURN
C  --------------------------------------------------------
C  DUMMY ROUTINES
C  --------------------------------------------------------
C --------------------------------------------------------
      ENTRY VSTAR1(II,X,SUM)
C --------------------------------------------------------
C --------------------------------------------------------
      ENTRY VSTAR2(II,X,SUM)
C --------------------------------------------------------
      WRITE(6,*) 'VSTAR: DERIVATIVES NOT IMPLEMENTED'
      RETURN
 2010 WRITE(6,*) ' ERROR OPENING THE FILE ',POTFNAME
      END
C --------------------------------------------------------
      FUNCTION TT_DAMP(R,B,N)
C --------------------------------------------------------
C FUNCTION TO EVALUATE TANG-TOENNIES DAMPING FUNCTIONS
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      SUM=0.0
      DO K=0,2*N
        SUM=SUM+((B*R)**K)/FACTORIAL(K)
      ENDDO
      SUM=SUM*EXP(-B*R)
      TT_DAMP=1.0-SUM
      RETURN
      END FUNCTION
C --------------------------------------------------------
      FUNCTION FACTORIAL(I)
C --------------------------------------------------------
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      SUM=1.0
      DO J=1,I
        SUM=SUM*J
      ENDDO
      FACTORIAL=SUM
      RETURN
      END FUNCTION
C ----------------------------------------------------
      FUNCTION EVALCP(X,IFORM,PARAMS)
C ----------------------------------------------------
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
C FUNCTION TO EVALUATE COUPLING TERMS WITH A SIMPLE FUNCTIONAL FORM.
C FORM IS SPECIFIED BY IFORM AND PARAMS ARE IN PARAMS. CURRENT CODED
C FUNCTIONAL FORMS ARE:
C 1. GAUSSIAN
      PARAMETER (MAXPAR=4)
      DIMENSION PARAMS(MAXPAR)
      SUM=0.0
      IF (IFORM.EQ.0) THEN
        SUM=0.0
      ELSE IF (IFORM.EQ.1) THEN
        SUM=PARAMS(1)*DEXP(-PARAMS(2)*(X-PARAMS(3))**2)
      ELSE IF (IFORM.EQ.2) THEN
        SUM=PARAMS(1)*DEXP(-PARAMS(2)*X)
      ELSE IF (IFORM.EQ.3) THEN
        SUM=PARAMS(1)/(1.D0+(X-PARAMS(2))**2/PARAMS(3))**2
      ELSE IF (IFORM.EQ.4) THEN
        SUM=PARAMS(1)*DEXP(-PARAMS(2)*X)+PARAMS(3)*DEXP(-2*PARAMS(2)*X)
      END IF
      EVALCP=SUM
      RETURN
      END FUNCTION
C ----------------------------------------------------
      SUBROUTINE RK_INIT(NR,RPT,VPT,ALPHA,BETA,N,M,L,NFIX,ASYM)
C ----------------------------------------------------
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      DIMENSION IPIV(:),WORK(:),Q(:,:),RPT(NR),VPT(NR)
      DIMENSION BETA(1),ALPHA(NR)
      DIMENSION WORK2(:)
      ALLOCATABLE IPIV,WORK,Q,WORK2

      ALLOCATE(IPIV(NR))
      ALLOCATE(WORK(NR))
      ALLOCATE(WORK2(NR))
      ALLOCATE(Q(NR,NR))

      DO I=1,NR
        DO J=1,NR
          RS = MIN( RPT(I),RPT(J))
          RL = MAX( RPT(I),RPT(J))
          Q(I,J)=0.D0
          DO K=0,N-1
            Q(I,J)=Q(I,J)+BETA(K+1)*(RS/RL)**K
          ENDDO
          Q(I,J)=Q(I,J)*(RL)**(-L*(M+1))
        ENDDO
      ENDDO
      CALL DCOPY (NR,VPT,1,WORK2,1)
      CALL DGESV (NR, 1, Q, NR, IPIV, VPT, NR, INFO)
      CALL DCOPY (NR,VPT,1,ALPHA,1)
      CALL DCOPY (NR,WORK2,1,VPT,1)
      DEALLOCATE(IPIV,WORK,WORK2,Q)
      END
C ----------------------------------------------------
      DOUBLE PRECISION FUNCTION V_RKHS(R,N,M,L,NR,BETA,RPT,ALPHA)
C ----------------------------------------------------
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      DIMENSION BETA(1),RPT(NR),ALPHA(NR)
      V = 0.D0
      DO I=1,NR
        RS = MIN(R,RPT(I))
        RL = MAX(R,RPT(I))
        Q  = 0.D0
        DO K=1,N
          Q = Q+ BETA(K)*(RS/RL)**(K-1)
        ENDDO
        Q = Q*(1.D0/RL)**(L*(M+1))
        V = V + Q*ALPHA(I)
      ENDDO
      V_RKHS = V
      END

C ----------------------------------------------------
      DOUBLE PRECISION FUNCTION FSWITCH(R,A,B)
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      PARAMETER (PI2=1.570796326794897D0)
      IF (R.LE.A) THEN
        FSWITCH=0D0
      ELSEIF (R.GE.B) THEN
        FSWITCH=1D0
      ELSE
        X=((R-B)-(A-R))/(B-A)
        FSWITCH=0.5D0+0.25D0*DSIN(PI2*X)*(3D0-(DSIN(PI2*X))**2)
      ENDIF
      END
C ----------------------------------------------------
      DOUBLE PRECISION FUNCTION V_MLR(R,DE,RE,P,PHI,POW,CN)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      PARAMETER (N_PHI=6,N_LR=3)
      INTEGER P,POW
      DIMENSION PHI(N_PHI), POW(N_LR), CN(N_LR)
C MDF 02/02/2020
C POTENTIAL ROUTINE FOR A MORSE-LONG-RANGE (MLR) POTENTIAL,
C AS DESCRIBED BY LE ROY AND HENDERSON, MOL.PHYS. 105, 663.
C ALL PARAMETERS MUST ALREADY BE IN THE CORRECT UNITS
C BEFORE PASSING IN TO THIS FUNCTION.
      U_LR_E=0.D0
      U_LR=0.D0
      DO I=1,N_LR
        U_LR_E=U_LR_E-CN(I)*RE**POW(I)
        U_LR=U_LR-CN(I)*R**POW(I)
C        WRITE(*,*)I,POW(I),CN(I),U_LR_E,U_LR
      ENDDO
      PHI_INF=DLOG(-2.D0*DE/U_LR_E)
      Y=(R**P-RE**P)/(R**P+RE**P)
      PHI_R=0.D0
      DO I=1,N_PHI
        PHI_R=PHI_R+PHI(I)*Y**(I-1)
      ENDDO
      PHI_R=PHI_R*(1.D0-Y)+Y*PHI_INF
      scl=DEXP(-PHI_R*Y)*DE/U_LR_E
      X=U_LR*scl
c      V_MLR=1.D0-DEXP(-PHI_R*Y)*U_LR/U_LR_E
      V_MLR=-2.D0*X+X**2/DE
c      write(*,*)R,de,re,p,phi,pow,cn
c      write(*,*)U_LR_E,U_LR,phi_inf,y,phi_r,scl,X,V_MLR
      RETURN
      END FUNCTION

